Strong quantum Mpemba effect in the preparation of a Rydberg many-body steady state

We find a strong quantum Mpemba effect in a driven Rydberg array. At pump strength $\kappa/g=0.1$, the all-ground array starts farther from the correlated steady state than a Gibbs reference at $\beta g=1$, overtakes it, and relaxes at a larger asymptotic rate. At resonance, excitation parity combined with complex conjugation confines the all-ground trajectory to the even sector. The Gibbs reference populates a slow odd mode. A $\pi/2$ pulse on a randomly chosen even or odd sublattice also populates this mode. Reversing the pulse phase preserves the Rydberg population and reverses the transverse spin throughout the evolution. Subtracting the two readouts isolates the slow coherence. A readout combining population and transverse spin settles sooner for the all-ground array than for either pulse phase.

==> checks/finite_pxp.py <==
"""Finite PXP ring checks used in the revised Figs. 2 and 4 discussions.

Run with NumPy and SciPy. All energies and times use g=1. The Liouvillian
spectra are restricted to translation- and reflection-invariant operators.
"""
import csv
from pathlib import Path

import numpy as np
from scipy import linalg as la, sparse as sp
from scipy.optimize import brentq

HERE = Path(__file__).resolve().parent

def build(size):
    full = np.arange(1 << size)
    rotate = lambda x, j: ((x << j) | (x >> (size - j))) & ((1 << size) - 1)
    basis = full[(full & rotate(full, 1)) == 0]
    dim = basis.size
    index = np.full(full.size, -1)
    index[basis] = np.arange(dim)
    parity = np.array([(-1)**int(x).bit_count() for x in basis])
    jumps = []
    for j in range(size):
        target = index[basis | (1 << j)]
        source = np.flatnonzero(((basis & (1 << j)) == 0) & (target >= 0))
        jumps.append(sp.csr_matrix((np.ones(source.size), (target[source], source)), shape=(dim, dim)))
    H = sum(jump + jump.T for jump in jumps)
    identity = sp.eye(dim, format='csr')
    comm = -1j * (sp.kron(identity, H) - sp.kron(H.T, identity))
    pump = sp.csr_matrix(comm.shape)
    for jump in jumps:
        loss = jump.T @ jump
        pump += sp.kron(jump, jump) - (sp.kron(identity, loss) + sp.kron(loss.T, identity)) / 2

    reflect = sum(((basis >> j) & 1) << (size - 1 - j) for j in range(size))
    representatives = np.arange(dim**2).reshape(dim, dim)
    for j in range(size):
        for configs in (basis, reflect):
            mapping = index[rotate(configs, j)]
            representatives = np.minimum(representatives, dim * mapping[:, None] + mapping)
    _, labels, counts = np.unique(representatives.ravel(), return_inverse=True, return_counts=True)
    orbit = sp.csr_matrix((1 / np.sqrt(counts[labels]), (np.arange(dim**2), labels)),
                          shape=(dim**2, counts.size))
    transpose = np.arange(dim**2).reshape(dim, dim).T.ravel()
    sign = np.outer(parity, parity).ravel()
    theta = (orbit.T @ orbit[transpose].multiply(sign[:, None])).toarray()
    eigenvalues, basis_theta = la.eigh(theta)
    assert np.max(abs(abs(eigenvalues) - 1)) < 1e-12
    even = orbit @ basis_theta[:, eigenvalues > 0]
    odd = orbit @ basis_theta[:, eigenvalues < 0]
    for generator in (pump, comm):
        assert la.norm(even.T @ (generator @ odd)) < 1e-12
    return H.toarray(), basis, (even, odd), (comm, pump)

def gibbs(beta, energies, vectors):
    weights = np.exp(-beta * (energies - energies[0]))
    return (vectors * (weights / weights.sum())) @ vectors.T

def distances(state, steady):
    delta = state - steady
    return np.array([np.vdot(delta, delta).real, np.abs(la.eigvalsh(delta)).sum() / 2])

def run(size):
    H, basis, spatial_parity, generators = build(size)
    energies, vectors = la.eigh(H)
    dim = len(basis)
    ground = np.zeros((dim, dim))
    ground[0, 0] = 1
    arms = []
    for j in (0, 1):
        mask = sum(1 << q for q in range(j, size, 2))
        psi = ((basis & ~mask) == 0) * 2**(-size / 4)
        arms.append(np.outer(psi, psi))
    pulse = sum(arms) / 2
    assert abs(np.trace(pulse @ pulse) - (1 + 2.**(-size)) / 2) < 1e-13
    preparations = [ground, gibbs(1, energies, vectors), pulse]

    def steady_and_rates(kappa):
        generator = generators[0] + kappa * generators[1]
        steady = None
        sector = []
        overlaps = []
        populated_rates = []
        for parity, projector in enumerate(spatial_parity):
            reduced = projector.T @ (generator @ projector)
            vals, left, right = la.eig(reduced, left=True, right=True, check_finite=False)
            assert la.norm(reduced @ right - right * vals) < 2e-8
            order = np.argsort(-vals.real)
            if parity == 0:
                i0 = order[0]
                assert abs(vals[i0]) < 1e-9 and vals[order[1]].real < -1e-6
                steady = (projector @ right[:, i0]).reshape((dim, dim), order='F')
                steady /= np.trace(steady)
                assert la.norm(steady - steady.conj().T) < 1e-10
                steady = (steady + steady.conj().T) / 2
                assert la.eigvalsh(steady)[0] > -1e-10
                order = order[1:]
            assert vals[order[0]].real < -1e-6
            dev = np.column_stack([projector.T @ (rho - steady).ravel(order='F') for rho in preparations])
            coeff = abs(left.conj().T @ dev)
            leading = order[np.isclose(vals[order].real, vals[order[0]].real, atol=1e-9, rtol=0)]
            overlaps.append(coeff[leading].max(axis=0))
            sector.append(-vals[order[0]].real)
            populated_rates.append([-vals[active[0]].real if len(active) else np.inf
                                    for active in (order[coeff[order,j] > 1e-9] for j in range(dev.shape[1]))])
        return steady, sector, overlaps, np.min(populated_rates, axis=0)

    pump_rows = []
    pump_points = (.1,.3,.5,.75,1.,1.1,1.15,1.2,1.25,1.3,1.4,1.5,2.,4.,8.,16.,32.,64.,128.)
    for kappa in pump_points:
        _, (even, odd), (o_even, o_odd), rates = steady_and_rates(kappa)
        pump_rows.append([size,kappa,even,odd,*rates,rates[0]/rates[1],kappa*even,*o_even,*o_odd])
        print('pump',size,kappa,*np.round([even,odd,*rates],8),flush=True)
    def gap_diff(k):
        e,o=steady_and_rates(k)[1]
        return e-o
    cross=brentq(gap_diff,1.,1.5)
    ss,*_=steady_and_rates(.1)
    fd=distances(ground,ss)
    def difference(beta):
        return fd - distances(gibbs(beta,energies,vectors),ss)
    temperatures = (1.,2.,3.,4.,4.5,4.75,5.,5.25,6.,8.)
    temperature_rows=[[size,b,*difference(b)] for b in temperatures]
    cold_roots = []
    grid = np.arange(.125, 10.01, .125)
    for i in (0, 1):
        samples = [difference(b)[i] for b in grid]
        pos = next(j for j in range(len(grid)-1) if samples[j] * samples[j+1] < 0)
        cold_roots.append(brentq(lambda beta: difference(beta)[i], grid[pos], grid[pos+1]))
    mixed=distances(pulse,ss)
    pure=distances(arms[0],ss)
    assert abs((pure[0]-mixed[0]) - (1-np.trace(pulse @ pulse))) < 1e-12
    print('crossing kappa, cold HS and trace',size,cross,cold_roots,flush=True)
    print('temperature',temperature_rows,flush=True)
    print('pulse',size,fd,mixed,pure,'trace margin',fd[1]-mixed[1],flush=True)
    return pump_rows,temperature_rows,[size,cross,*cold_roots],[size,*fd,*mixed,*pure,fd[1]-mixed[1]]

def write_csv(name,header,rows):
    with (HERE/name).open('w',newline='',encoding='utf-8') as stream:
        w=csv.writer(stream)
        w.writerow(header.split(','))
        w.writerows(rows)

if __name__=='__main__':
    pump,temperatures,roots,pulses=zip(*(run(n) for n in (6,8)))
    write_csv('pump_scan.csv','L,kappa_over_g,even_rate,odd_rate,rate_F,rate_S,rate_P,eta_FS,kappa_times_even,left_even_F,left_even_S,left_even_P,left_odd_F,left_odd_S,left_odd_P',sum(pump,[]))
    write_csv('temperature_scan.csv','L,beta_g,D_F_minus_D_S,Dtr_F_minus_Dtr_S',sum(temperatures,[]))
    write_csv('crossovers.csv','L,kappa_over_g_even_odd,beta_g_HS,beta_g_trace',roots)
    write_csv('pulse_margins.csv','L,D_F,Dtr_F,D_P,Dtr_P,D_pure,Dtr_pure,trace_margin',pulses)


==> checks/plot_scope.py <==
"""Plot the finite-ring pump crossover and the Gibbs ordering check."""
from pathlib import Path
import json

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

checks = Path(__file__).resolve().parent
def read(name):
    return np.genfromtxt(checks / name, names=True, delimiter=',')

pump = read('pump_scan.csv')
thermal = read('temperature_scan.csv')
plt.rcParams.update({
    'font.family': 'serif', 'font.serif': ['Times New Roman', 'Liberation Serif', 'DejaVu Serif'],
    'mathtext.fontset': 'stix', 'font.size': 8, 'axes.labelsize': 9, 'xtick.labelsize': 8,
    'ytick.labelsize': 8, 'legend.fontsize': 7, 'axes.linewidth': .75,
    'pdf.fonttype': 42, 'lines.linewidth': 1.3,
})
fig, axes = plt.subplots(1, 2, figsize=(3.38, 1.69))
fig.subplots_adjust(left=.14,right=.975,bottom=.22,top=.88,wspace=.56)
c1,c2='#1f77b4','#e87518'
a,b=axes
for size, col, style, marker in ((6,c1,'--','s'),(8,c2,'-','o')):
    rows=pump[(pump['L']==size) & (pump['kappa_over_g']<=2.)]
    a.plot(rows['kappa_over_g'],rows['eta_FS'],ls=style,marker=marker,ms=3,color=col,
           mfc='white', label=rf'$L={size}$')
a.axhline(1,color='.6',lw=.85,ls=':',zorder=0)
a.set(xlabel=r'$\kappa/g$',ylabel=r'$\Gamma_F/\Gamma_S$',xlim=(.04,2.05),ylim=(.975,1.43),xticks=(.5,1.,1.5,2.),yticks=(1.,1.2,1.4))
a.legend(loc='upper right',bbox_to_anchor=(1.,1.),frameon=False,handlelength=1.15,labelspacing=.28,borderaxespad=.34)
rows=thermal[(thermal['L']==8) & (thermal['beta_g']>=3.) & (thermal['beta_g']<=6.)]
for key, col, style, marker, label in (
        ('D_F_minus_D_S',c1,'-','o','Squared HS'),
        ('Dtr_F_minus_Dtr_S',c2,'--','s','Trace')):
    b.plot(rows['beta_g'],rows[key],ls=style,marker=marker,ms=3,color=col,mfc='white',label=label)
b.axhline(0,color='.6',lw=.85,ls=':',zorder=0)
b.set(xlabel=r'$\beta g$',ylabel='Initial difference',xlim=(2.94,6.04),ylim=(-.027,.12),xticks=(3.,4.,5.,6.),yticks=(0,.05,.1))
b.legend(loc='upper right',frameon=False,handlelength=1.15,labelspacing=.28,borderaxespad=.34)
for panel,label in zip(axes,'ab'):
    panel.text(0,1.055,f'({label})',transform=panel.transAxes,fontsize=10)
    panel.tick_params(direction='out',length=3)
out=checks.parent/'figures/fig7_scope_scan.pdf'
fig.savefig(out, bbox_inches='tight', pad_inches=.055)


==> code/check_readout_weight.py <==
"""Reconstruct the L=18 mean-spin readout from the two archived observables."""
import csv
import json
import math
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
with (DATA / "observables_L18_merged.csv").open() as source:
    trajectory = list(csv.DictReader(source))
summary = json.loads((DATA / "L18_full_dynamics_summary.json").read_text())
times = [float(row["t"]) for row in trajectory]
target = summary["n_ss"]
weights = (0.0, 0.05, 0.10, 0.20)
tolerances = (0.01, 0.001)
with (DATA / "L18_full_dynamics.csv").open() as source:
    last_distances = list(csv.DictReader(source))[-1]

def interpolate_last_crossing(errors, tolerance):
    last = max(i for i, error in enumerate(errors) if abs(error) > tolerance)
    if last + 1 == len(errors):
        raise ValueError("Trajectory ends before the last crossing.")
    left, right = abs(errors[last]), abs(errors[last + 1])
    fraction = (left - tolerance) / (left - right)
    return times[last] + fraction * (times[last + 1] - times[last])

records = []
for weight in weights:
    for state in ("F", "S"):
        errors = []
        for row in trajectory:
            density = float(row["n_" + state])
            drive_per_site = (float(row["O_" + state]) - density) / 0.1
            errors.append(density - target + weight * drive_per_site)
        # O_a - I/4 has norm bounded by 1/4 + |a| on the even blockaded ring.
        bound = (0.25 + abs(weight)) * math.sqrt(5778 * float(last_distances["D_" + state]))
        for tolerance in tolerances:
            if bound >= tolerance:
                raise ValueError("The post-trajectory estimate exceeds the chosen tolerance.")
            records.append({
                "a": weight, "state": state, "epsilon": tolerance,
                "g_tau": interpolate_last_crossing(errors, tolerance),
                "signed_error_at_gt10": errors[times.index(10.0)],
                "initial_absolute_error": abs(errors[0]), "tail_bound_at_gt120": bound,
            })
with (DATA / "readout_weights_L18.csv").open("w", newline="") as output:
    writer = csv.DictWriter(output, fieldnames=records[0])
    writer.writeheader()
    writer.writerows(records)


==> reproducibility/detuning_L8/scan.py <==
"""Finite tolerance relaxation in an imperfect eight-site pumped PXP ring.

Run with OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 python scan.py .
Requires NumPy and SciPy. Units are g=1; all density matrices are column-stacked.
"""
from pathlib import Path
import csv
import json
import math
import time

import numpy as np
import scipy.linalg as la
from scipy import sparse as sp
from scipy.sparse.linalg import expm_multiply

OUTPUT = Path(__file__).resolve().parent
LENGTH = 8
KAPPA = 0.1
STEP = 0.025
END = 120.0
TOLERANCES = (0.01, 0.001)
CASES = [(d, 0.) for d in (0., -0.01, 0.01, -0.03, 0.03, -0.05, 0.05, -0.10, 0.10)]
CASES += [(0., 0.01), (-0.05, 0.01), (0.05, 0.01)]


def basis_operators(length):
    mask = (1 << length) - 1
    rotate = lambda bits: ((bits << 1) & mask) | (bits >> (length - 1))
    states = [s for s in range(mask + 1) if not s & rotate(s)]
    index = {s: i for i, s in enumerate(states)}
    dim = len(states)
    raisers = []
    for site in range(length):
        entries = [(index[s | (1 << site)], index[s]) for s in states
                   if not s & (1 << site) and s | (1 << site) in index]
        rows, cols = zip(*entries)
        raisers.append(sp.csc_matrix((np.ones(len(rows)), (rows, cols)), shape=(dim, dim)))
    drive = sum(op + op.T for op in raisers)
    number = sp.diags([s.bit_count() for s in states], format='csc', dtype=float)
    # Translation/reflection act by permuting row and column simultaneously.
    symmetries = []
    for reflection in (False, True):
        permuted = list(states)
        if reflection:
            permuted = [int(format(s, f'0{length}b')[::-1], 2) for s in states]
        for _ in range(length):
            symmetries.append(np.array([index[s] for s in permuted]))
            permuted = [rotate(s) for s in permuted]
    rows, cols, values, assigned = [], [], [], set()
    for col in range(dim):
        for row in range(dim):
            flat = row + dim * col
            if flat in assigned:
                continue
            orbit = sorted({p[row] + dim * p[col] for p in symmetries})
            block_column = 0 if not cols else cols[-1] + 1
            rows.extend(orbit)
            cols.extend([block_column] * len(orbit))
            values.extend([1 / math.sqrt(len(orbit))] * len(orbit))
            assigned.update(orbit)
    vectors = sp.csc_matrix((values, (rows, cols)), shape=(dim * dim, cols[-1] + 1))
    return drive, number, raisers, vectors


def lindblad(hamiltonian, raised, downward_rate):
    ident = sp.eye(hamiltonian.shape[0], format='csc')
    kron = lambda a, b: sp.kron(a, b, format='csc')
    result = -1j * (kron(ident, hamiltonian) - kron(hamiltonian.T, ident))
    for rate, operators in ((KAPPA, raised), (downward_rate, [j.T for j in raised])):
        if rate == 0:
            continue
        for jump in operators:
            count = jump.T @ jump
            result += rate * (kron(jump.conj(), jump) -
                              .5 * (kron(ident, count) + kron(count.T, ident)))
    return result


def hermitian(data):
    return (data + data.conj().T) / 2


def norm_inf(data):
    return float(np.max(np.abs(la.eigvalsh(hermitian(data)))))


def last_bracket(times, signal, tol):
    outside = np.flatnonzero(np.abs(signal) > tol)
    if not len(outside):
        return 0, 0.
    j = outside[-1]
    if j == len(times) - 1:
        raise ValueError('Time interval ends outside tolerance')
    frac = (abs(signal[j]) - tol) / (abs(signal[j]) - abs(signal[j+1]))
    return j, float(times[j] + (times[j+1] - times[j]) * frac)


def main():
    start = time.monotonic()
    drive, number, raised, vectors = basis_operators(LENGTH)
    dim = drive.shape[0]
    mat = lambda v: np.asarray(vectors @ v).reshape(dim, dim, order='F')
    coord = lambda m: np.asarray(vectors.T @ m.reshape(-1, order='F')).reshape(-1)
    trace_vector = coord(np.eye(dim))
    observable = (number + .1 * drive).toarray() / LENGTH
    obs_vector = coord(observable)
    evals_obs = la.eigvalsh(observable)
    centered_norm = (max(evals_obs) - min(evals_obs)) / 2
    ground = np.zeros((dim, dim)); ground[0, 0] = 1
    gibbs = la.expm(-drive.toarray()); gibbs /= np.trace(gibbs)
    initial = np.column_stack([coord(ground), coord(gibbs)])
    times = np.arange(round(END / STEP) + 1) * STEP
    cases, threshold_rows = [], []
    all_traces = {'time': times}
    for detuning, downward in CASES:
        generator = lindblad(drive-detuning*number, raised, downward)
        reduced_sparse = (vectors.T @ generator @ vectors).tocsc()
        reduced = reduced_sparse.toarray()
        trace_state = trace_vector / dim
        steady = la.solve(reduced + np.outer(trace_state, trace_vector), trace_state)
        density = hermitian(mat(steady))
        initial_dev = initial - steady[:, None]
        observable_ss = float(np.real(obs_vector @ steady))
        timeseries = np.zeros((len(times), 2))
        slopes = np.zeros_like(timeseries)
        hs = np.zeros_like(timeseries)
        curvature = np.zeros_like(timeseries)
        obs_rate = obs_vector @ reduced
        obs_second = obs_rate @ reduced
        third_norm = norm_inf(mat((obs_second @ reduced).conj()))
        stepper = la.expm(STEP * reduced)
        evolving = initial_dev.copy()
        coord_at_two = None
        for j, t in enumerate(times):
            timeseries[j] = (obs_vector @ evolving).real
            slopes[j] = (obs_rate @ evolving).real
            curvature[j] = (obs_second @ evolving).real
            hs[j] = np.linalg.norm(evolving, axis=0)
            if j == round(2 / STEP):
                coord_at_two = evolving.copy()
            if j < len(times)-1:
                evolving = stepper @ evolving
        # Compare the complete states with actions of the full unprojected generator.
        full_initial = vectors @ initial_dev
        independent = expm_multiply(2 * generator, full_initial)
        rel_check = np.linalg.norm(independent - vectors @ coord_at_two, axis=0) / np.linalg.norm(independent, axis=0)
        tail_bounds = centered_norm * math.sqrt(dim) * hs[-1]
        rates, left, right = la.eig(reduced, left=True, right=True)
        modes = np.argsort(-rates.real)
        slow = modes[1]
        condition = float(abs(left[:,slow].conj() @ right[:,slow]))
        observable_amplitude = ((obs_vector @ right[:,slow]) *
                                (left[:,slow].conj() @ initial_dev) /
                                (left[:,slow].conj() @ right[:,slow]))
        # A mode visible to the measured observable is necessarily populated by the state.
        # The full-state visibility threshold is applied to normalized left eigenvectors.
        visible_rates = []
        for k in range(2):
            left_projection = abs(left.conj().T @ initial_dev[:,k])
            visible = [m for m in modes[1:] if left_projection[m] > 1e-9]
            visible_rates.append(float(-rates[visible[0]].real))
        tag = f'delta_{detuning:+.3f}_down_{downward:.3f}'
        all_traces[f'error_{tag}'] = timeseries
        # On an interval |f''(u)| <= |f''(t_j)| +
        # h * ||(L^dagger)^3 O||_infty * sqrt(d) * ||delta rho(t_j)||_HS.
        # This follows by differentiating f'' and applying trace-norm contraction.
        # Every interpolation error is <= max|f''| h^2/8.
        # Sign-stable f' gives a second way of excluding internal maxima.
        unresolved = []
        for k, label in enumerate(('F','S')):
            for tol in TOLERANCES:
                j, crossing = last_bracket(times, timeseries[:,k], tol)
                _, coarse = last_bracket(times[::2], timeseries[::2,k], tol)
                curv = abs(curvature[:-1,k]) + STEP * third_norm * math.sqrt(dim) * hs[:-1,k]
                max_end = np.maximum(abs(timeseries[:-1,k]), abs(timeseries[1:,k]))
                monotone = abs(slopes[:-1,k]) > STEP * curv
                bound = max_end + np.where(monotone, 0, curv * STEP**2 / 8)
                candidates = np.flatnonzero(bound[j+1:] > tol) + j + 1
                bad_intervals = 0
                largest_subdivision = 1
                for idx in candidates:
                    state0 = la.expm(times[idx] * reduced) @ initial_dev[:,k]
                    passed = False
                    for sub in (8, 64, 512):
                        step = STEP / sub
                        small_stepper = la.expm(step * reduced)
                        state = state0.copy()
                        largest_subdivision = max(largest_subdivision, sub)
                        passed = True
                        for ii in range(sub):
                            f0 = float((obs_vector @ state).real)
                            df0 = float((obs_rate @ state).real)
                            m2 = (abs(obs_second @ state) +
                                  step * third_norm * math.sqrt(dim) * la.norm(state))
                            state = small_stepper @ state
                            f1 = float((obs_vector @ state).real)
                            if max(abs(f0),abs(f1)) > tol + 1e-12:
                                raise ArithmeticError('Unresolved grid crossing; reduce STEP.')
                            upper = max(abs(f0),abs(f1))
                            if abs(df0) <= m2 * step:
                                upper += m2 * step**2 / 8
                            passed &= upper <= tol
                        if passed:
                            break
                    if not passed:
                        bad_intervals += 1
                bounded_final = bool(tail_bounds[k] < tol)
                threshold_rows.append(dict(L=LENGTH,detuning=detuning,kappa_up=KAPPA,kappa_down=downward,
                                           initial=label,epsilon=tol,tau=crossing,
                                           t_left=float(times[j]),t_right=float(times[j+1]),
                                           comparison_grid_difference=abs(crossing-coarse),
                                           unresolved_intervals_after_bracket=bad_intervals,
                                           largest_interpolation_bound_subdivision=largest_subdivision,
                                           future_bound_after_T=float(tail_bounds[k]),tail_below_tolerance=bounded_final))
                unresolved.append(bad_intervals)
        out = dict(detuning=detuning,kappa_down=downward,block_dimension=reduced.shape[0],
                   stationary_residual=float(np.linalg.norm(reduced@steady)),
                   stationary_trace=float(np.trace(density).real),minimum_steady_eigenvalue=float(min(la.eigvalsh(density))),
                   steady_O=observable_ss,initial_witness_errors=np.abs(timeseries[0]).tolist(),
                   initial_HS2=(hs[0]**2).tolist(),initial_trace_distances=[float(sum(abs(la.eigvalsh(hermitian(mat(initial_dev[:,k])))))/2) for k in range(2)],
                   all_visible_state_rates_F_S=visible_rates,
                   independent_full_expm_action_relative_error_at_t2=rel_check.tolist(),
                   slowest_decay=float(-rates[slow].real),slowest_frequency=float(rates[slow].imag),
                   next_decay=float(-rates[modes[2]].real),slow_observable_amplitude_F_S=abs(observable_amplitude).tolist(),
                   slowest_mode_decay_gap=float(rates[slow].real-rates[modes[2]].real),
                   left_right_scalar_product=condition,maximum_unresolved_intervals=max(unresolved),
                   max_future_bound=float(max(tail_bounds)))
        cases.append(out)
        print(f'delta={detuning:+.3f} down={downward:.3f} O_ss={observable_ss:.7f} '
              f'taus='+','.join(f'{r["tau"]:.3f}' for r in threshold_rows[-4:]) +
              f' unresolved={max(unresolved)} maxerr(t2)={max(rel_check):.2e}',flush=True)
    np.savez_compressed(OUTPUT/'observable_traces.npz', **all_traces)
    with (OUTPUT/'settling_scan.csv').open('w',newline='') as f:
        writer=csv.DictWriter(f,fieldnames=list(threshold_rows[0]))
        writer.writeheader();writer.writerows(threshold_rows)
    (OUTPUT/'diagnostics.json').write_text(json.dumps(dict(L=LENGTH,g=1,kappa_up=KAPPA,
        fixed_initial_gibbs='exp(-H_PXP)/Z throughout',beta=1,dt=STEP,final_time=END,
        O='(N+0.1 H_PXP)/L',hilbert_dimension=dim,elapsed_s=time.monotonic()-start,
        cases=cases),indent=2)+'\n')


if __name__=='__main__':
    main()


==> reproducibility/pulse_analysis/check_small_ring.py <==
"""Independent small-ring verification in the full constrained Liouville space.

The product-state phase is defined relative to the real PXP drive g*sum(PXP).
The symmetric mixture randomizes the addressed sublattice, preserving the phase.
Use OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 when running on a shared host.
"""
from pathlib import Path
import json
import numpy as np
import scipy.linalg as la
import scipy.sparse as sp
from scipy.sparse.linalg import expm_multiply

ROOT = Path(__file__).resolve().parent
LENGTH = 6
PUMP = 0.1
ANGLE = np.pi / 2
NUM_STEPS = 1200
T_FINAL = 120.0

def vec(operator):
    return operator.reshape(-1, order="F")

def as_matrix(vector, dim):
    return vector.reshape((dim, dim), order="F")

def build_operators():
    legal = [
        s for s in range(1 << LENGTH)
        if all(not ((s >> j) & (s >> ((j + 1) % LENGTH)) & 1) for j in range(LENGTH))
    ]
    dim = len(legal)
    index = {s: i for i, s in enumerate(legal)}
    num = np.diag([s.bit_count() for s in legal]).astype(float)
    parity = np.diag([(-1)**s.bit_count() for s in legal])
    jumps = []
    for j in range(LENGTH):
        raising = np.zeros((dim, dim))
        for i, s in enumerate(legal):
            flipped = s ^ (1 << j)
            if flipped in index and flipped > s:
                raising[index[flipped], i] = 1
        jumps.append(raising)
    drive = sum(jump + jump.T for jump in jumps)
    identity = np.eye(dim)
    generator = -1j * (np.kron(identity, drive) - np.kron(drive.T, identity))
    for jump in jumps:
        dj = jump.T @ jump
        generator += PUMP * (np.kron(jump, jump) - .5 * (np.kron(identity, dj) + np.kron(dj.T, identity)))
    trace_row = vec(identity)
    steady = la.solve(generator + np.outer(trace_row, trace_row) / dim, trace_row / dim)
    return legal, drive, num, parity, generator, as_matrix(steady, dim)

def product_branches(legal, phase):
    m = LENGTH // 2
    br = []
    c, s = np.cos(ANGLE / 2), np.sin(ANGLE / 2)
    for address in (0, 1):
        mask = sum(1 << j for j in range(address, LENGTH, 2))
        vector = np.array([c**(m-i.bit_count()) * (np.exp(1j*phase)*s)**i.bit_count()
                           if i & ~mask == 0 else 0 for i in legal])
        br.append(vector)
    return br

def main():
    legal, drive, num, parity, generator, stationary = build_operators()
    dim = len(legal)
    result = {"L": LENGTH, "d": dim, "pump": PUMP, "angle": ANGLE, "g": 1.0, "initial": {}}
    states = {"F": np.diag([1] + [0] * (dim - 1)).astype(complex)}
    for label, phase in [("plus", 0.), ("minus", np.pi), ("imag", np.pi/2)]:
        a, b = product_branches(legal, phase)
        mix = (np.outer(a, a.conj()) + np.outer(b, b.conj())) / 2
        states[label] = mix
        v = np.array([a,b]).T / np.sqrt(2)
        root_fid = np.sqrt(la.eigvalsh(v.conj().T @ stationary @ v)).sum()
        result["initial"][label] = dict(
            branch_overlap=abs(a.conj()@b).item(),
            purity=np.vdot(mix,mix).real.item(),
            n=np.trace(num@mix).real.item()/LENGTH,
            H=np.trace(drive@mix).real.item()/LENGTH,
            odd_norm=la.norm((mix - parity@mix.conj()@parity)/2),
            fid=root_fid.item(), trace_upper=np.sqrt(1-root_fid**2).item(),
            trace_exact=abs(la.eigvalsh(mix-stationary)).sum().item()/2,
        )
    compacted = np.stack([vec(state-stationary) for state in states.values()],axis=1)
    modes, left = la.eig(generator, left=True, right=False)
    coefs = abs(left.conj().T @ compacted)
    times = np.linspace(0, T_FINAL, NUM_STEPS+1)
    propagated = expm_multiply(sp.csc_matrix(generator), compacted, start=0, stop=T_FINAL, num=len(times))
    nvec, hvec = vec(num/LENGTH), vec(drive/LENGTH)
    n = np.einsum("i,tij->tj",nvec,propagated).real
    h = np.einsum("i,tij->tj",hvec,propagated).real
    D = np.einsum("tij,tij->tj",propagated.conj(),propagated).real
    result['phase_pair_max_abs_error'] = dict(HS2=max(abs(D[:,1]-D[:,2])).item(),
        density=max(abs(n[:,1]-n[:,2])).item(), opposite_H=max(abs(h[:,1]+h[:,2])).item(),
        blind_H=max(abs(h[:,3])).item())
    result['rates'] = {}
    for i, label in enumerate(states):
        active = (modes.real < -1e-8) & (coefs[:,i] > 1e-9)
        result['rates'][label] = float(-modes[active].real.max())
    result['F_trace_initial'] = abs(la.eigvalsh(states['F']-stationary)).sum().item()/2
    assert max(result['phase_pair_max_abs_error'].values()) < 1e-12
    assert np.isclose(result['initial']['plus']['purity'],(1 + np.cos(ANGLE/2)**(2*LENGTH))/2)
    assert result['rates']['F'] > result['rates']['plus']
    assert np.isclose(result['rates']['F'],result['rates']['imag'])
    assert result['initial']['plus']['trace_exact'] < result['F_trace_initial']
    (ROOT/'small_ring.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))
if __name__ == '__main__':
    main()


==> reproducibility/pulse_dynamics/propagate_pulse.py <==
"""Propagate one symmetry block of the sublattice-pulse reference at L=18.

Rebuild the CSR matrices using code/direct_blocks.cpp and code/solve_sparse.py
from the main PXP verification archive. Supply the initial coordinates from
the pulse preparation, the stationary coordinates and the observable rows.
Units are g=1. Negative real pulse amplitude reverses the odd block.
"""
import argparse
import csv
import json
import time
from pathlib import Path

import numpy as np
from scipy.sparse import load_npz
from scipy.sparse.linalg import expm_multiply
from scipy.special import jv

RADIUS = 25.328193602038546
CENTER = 0.9
CHUNK = 4.0
FINE = 0.05
COARSE = 0.5
OUT = Path(__file__).resolve().parent


def coefficients(times, order):
    coefficients = jv(np.arange(order + 1)[:, None], RADIUS * times[None, :])
    coefficients[1:] *= 2
    return coefficients


def one_chunk(generator, initial, probe, span):
    """One polynomial recurrence, vector norms on the coarse grid, probe on the fine grid."""
    coarse_times = np.arange(1, round(span / COARSE) + 1) * COARSE
    fine_times = np.arange(1, round(span / FINE) + 1) * FINE
    argument = RADIUS * span
    order = int(np.ceil(argument + 12 * argument**(1/3) + 30))
    coarse_coeff = coefficients(coarse_times, order)
    fine_coeff = coefficients(fine_times, order)
    v0 = initial.copy()
    v1 = (generator @ v0 + CENTER * v0) / RADIUS
    moments = np.empty(order + 1)
    moments[0], moments[1] = probe @ v0, probe @ v1
    states = np.array([a * v0 + b * v1 for a, b in zip(coarse_coeff[0], coarse_coeff[1])])
    for degree in range(2, order + 1):
        v2 = (2 / RADIUS) * (generator @ v1 + CENTER * v1) + v0
        moments[degree] = probe @ v2
        for row, weight in enumerate(coarse_coeff[degree]):
            if abs(weight) > 1e-25:
                states[row] += weight * v2
        v0, v1 = v1, v2
    states *= np.exp(-CENTER * coarse_times)[:, None]
    measurements = (moments @ fine_coeff) * np.exp(-CENTER * fine_times)
    return coarse_times, states, fine_times, measurements


def write_table(path, header, records):
    with path.open('w', newline='') as stream:
        writer = csv.writer(stream)
        writer.writerow(header)
        writer.writerows(records)


def main():
    parser = argparse.ArgumentParser(__doc__)
    parser.add_argument('--data-dir', type=Path, required=True)
    parser.add_argument('--parity', type=int, choices=[-1, 1], required=True)
    parser.add_argument('--end', type=float, default=120.)
    args = parser.parse_args()
    folder, parity = args.data_dir, args.parity
    tic = time.monotonic()
    prefix = folder / f'block_L18_p{parity}'
    matrix = load_npz(prefix.with_suffix('.npz')).tocsr()
    trace = np.fromfile(prefix.with_suffix('.trace'))
    probe = (np.fromfile(prefix.with_suffix('.density')) if parity == 1
             else np.fromfile(prefix.with_suffix('.energy')) / 18)
    initial = np.load(folder / f'pulse_L18_p{parity}.npy')
    stationary = None
    if parity == 1:
        stationary = np.fromfile(folder / 'steady_L18_p1.bin')
        initial = initial - stationary
    state = initial.copy()
    coarse = [[0., state @ state, probe @ state, trace @ state]]
    fine = [[0., probe @ state]]
    validation = dict(parity=parity, dimension=matrix.shape[0], nnz=matrix.nnz,
                      radius=RADIUS, center=CENTER, final_time=args.end,
                      coarse_step=COARSE, observable_step=FINE)
    largest_trace = abs(trace @ state)
    largest_fine_coarse = 0.
    for start in np.arange(0., args.end, CHUNK):
        span = min(CHUNK, args.end - start)
        ctimes, states, ftimes, measurements = one_chunk(matrix, state, probe, span)
        if start == 0.:
            check = expm_multiply(2 * matrix, initial)
            row = np.flatnonzero(ctimes == 2.)[0]
            validation['independent_expm_at_gt2_relative'] = float(
                np.linalg.norm(states[row] - check) / np.linalg.norm(check))
            # Two two-unit recurrences vs one four-unit recurrence.
            if span == 4:
                half = one_chunk(matrix, state, probe, 2.)[1][-1]
                double_half = one_chunk(matrix, half, probe, 2.)[1][-1]
                validation['halved_step_at_gt4_relative'] = float(
                    np.linalg.norm(states[-1] - double_half) / np.linalg.norm(double_half))
        for elapsed, current in zip(ctimes, states):
            moment = probe @ current
            tr = trace @ current
            largest_trace = max(largest_trace, abs(tr))
            index = round(elapsed / FINE) - 1
            largest_fine_coarse = max(largest_fine_coarse, abs(measurements[index] - moment))
            coarse.append([start + elapsed, current @ current, moment, tr])
        fine.extend(zip(start + ftimes, measurements))
        state = states[-1].copy()
        if stationary is not None:
            state -= stationary * (trace @ state)
        write_table(OUT / f'coarse_p{parity}.csv', ['gt','hs2','probe_deviation','trace'], coarse)
        write_table(OUT / f'fine_p{parity}.csv', ['gt','probe_deviation'], fine)
        print(f'parity {parity:+d}, gt={start+span:g}, elapsed={time.monotonic()-tic:.1f}s',flush=True)
    validation.update(max_abs_trace=float(largest_trace),
                      max_coarse_vs_fine_probe=float(largest_fine_coarse),
                      elapsed_seconds=time.monotonic()-tic)
    (OUT / f'validation_p{parity}.json').write_text(json.dumps(validation,indent=2)+'\n')
    print(json.dumps(validation), flush=True)


if __name__ == '__main__':
    main()


==> reproducibility/pulse_dynamics/refine_crossings.py <==
"""Full density-operator norms on a fine early-time grid to resolve repeated crossings."""
import argparse
from pathlib import Path
import numpy as np
from scipy.sparse import load_npz
from propagate_pulse import RADIUS, CENTER, coefficients

OUT = Path(__file__).resolve().parent
parser = argparse.ArgumentParser(__doc__)
parser.add_argument('--data-dir', type=Path, required=True)
parser.add_argument('--state', choices=['F', 'pulse_even', 'pulse_odd'], required=True)
args = parser.parse_args()
parity = -1 if args.state == 'pulse_odd' else 1
prefix = args.data_dir / f'block_L18_p{parity}'
matrix = load_npz(prefix.with_suffix('.npz'))
trace = np.fromfile(prefix.with_suffix('.trace'))
state = (np.fromfile(prefix.with_suffix('.vacuum')) if args.state == 'F' else
         np.load(args.data_dir / f'pulse_L18_p{parity}.npy'))
if parity == 1:
    stationary = np.fromfile(args.data_dir / 'steady_L18_p1.bin')
    state -= stationary
records = [[0.0,state @ state]]
span, dt = 1.0, 0.025
relative_times = np.arange(1, round(span / dt) + 1) * dt
order = int(np.ceil(RADIUS * span + 12 * (RADIUS * span)**(1/3) + 30))
coeff = coefficients(relative_times, order)
coeff[np.abs(coeff) < 1e-25] = 0.
for start in np.arange(0., 6., span):
    basis = np.empty((order+1, matrix.shape[0]))
    basis[0] = state
    basis[1] = (matrix @ basis[0] + CENTER * basis[0]) / RADIUS
    for degree in range(2, order + 1):
        v = basis[degree-1]
        basis[degree] = (2/RADIUS) * (matrix @ v + CENTER*v) + basis[degree-2]
    # A small group at a time bounds memory throughout the early-curve calculation.
    for low in range(0, len(relative_times), 8):
        sl = slice(low,low+8)
        states = (coeff[:,sl].T @ basis)*np.exp(-CENTER*relative_times[sl])[:,None]
        records.extend(zip(start+relative_times[sl],np.einsum('ij,ij->i',states,states)))
    state = states[-1].copy()
    if parity == 1:
        state -= stationary * (trace @ state)
    del basis
np.savetxt(OUT / ('early_' + args.state + '.csv'),records,delimiter=',',header='gt,hs2',comments='')


==> reproducibility/pulse_dynamics/summarize_pulse.py <==
"""Merge the full L18 trajectories and measure preparation times and rate ratios."""
import argparse
import csv
import json
import math
from pathlib import Path
import numpy as np

OUT = Path(__file__).resolve().parent


def load(path):
    return np.genfromtxt(path, names=True, delimiter=',')


def save(name, header, columns):
    np.savetxt(OUT / name, np.column_stack(columns), delimiter=',', comments='', header=header)


def last_crossing(times, errors, tol):
    indices = np.flatnonzero(np.abs(errors) > tol)
    if not len(indices):
        return (0., 0., 0.)
    j = indices[-1]
    if j == len(times) - 1:
        raise ValueError(f'Final point exceeds tolerance {tol}')
    fraction = (abs(errors[j]) - tol) / (abs(errors[j]) - abs(errors[j+1]))
    return float(times[j] + fraction * (times[j+1]-times[j])), float(times[j]), float(times[j+1])


def rate(times, distance, window):
    select = (times >= window[0]) & (times <= window[1])
    return float(-np.polyfit(times[select], np.log(distance[select]), 1)[0] / 2)


def crossings(times, a, b):
    d = a-b
    return [dict(left=float(times[j]),right=float(times[j+1]),
                 gt=float(times[j]+(times[j+1]-times[j])*d[j]/(d[j]-d[j+1])))
            for j in np.flatnonzero(d[:-1]*d[1:] < 0)]


def main():
    parser = argparse.ArgumentParser(__doc__)
    parser.add_argument('--manuscript-data', required=True, type=Path)
    args = parser.parse_args()
    root = args.manuscript_data
    even, odd = [load(OUT / f'coarse_p{p}.csv') for p in [1,-1]]
    even_fine, odd_fine = [load(OUT / f'fine_p{p}.csv') for p in [1,-1]]
    f = load(root / 'L18_full_dynamics.csv')
    fobs = load(root / 'observables_L18_merged.csv')
    nss = json.loads((root / 'L18_full_dynamics_summary.json').read_text())['n_ss']
    t, tf = even['gt'], even_fine['gt']
    assert np.array_equal(t,odd['gt']) and np.array_equal(t,f['gt'])
    assert np.array_equal(tf,odd_fine['gt']) and t[-1] == 120.
    dp = even['hs2'] + odd['hs2']
    dn, x = even['probe_deviation'], odd['probe_deviation']
    dnf, xf = even_fine['probe_deviation'], odd_fine['probe_deviation']
    save('pulse_full_L18.csv','gt,D_F,D_P,D_even,D_odd,ratio_F_over_P,n_F,n_P,x_F,x_P,O_F,O_plus,O_minus',
         [t,f['D_F'],dp,even['hs2'],odd['hs2'],f['D_F']/dp,f['n_F'],nss+dn,0.*x,x,
          f['O_F'],nss+dn+.1*x,nss+dn-.1*x])
    save('pulse_observables_L18.csv','gt,n_P,x_P,delta_n,delta_O_plus,delta_O_minus,O_plus,O_minus',
         [tf,nss+dnf,xf,dnf,dnf+.1*xf,dnf-.1*xf,nss+dnf+.1*xf,nss+dnf-.1*xf])
    settling = []
    bounds = {}
    for label,times,errors,last_dist in [
            ('F',fobs['t'],fobs['deltaO_F'],f['D_F'][-1]),
            ('Gibbs',fobs['t'],fobs['deltaO_S'],f['D_S'][-1]),
            ('P_plus',tf,dnf+.1*xf,dp[-1]),
            ('P_minus',tf,dnf-.1*xf,dp[-1])]:
        bounds[label] = .35*math.sqrt(5778*last_dist)
        for epsilon in [.01,.001,.0001]:
            tau,left,right = last_crossing(times,errors,epsilon)
            assert bounds[label]<epsilon
            settling.append(dict(state=label,epsilon=epsilon,g_tau=tau,left=left,right=right,
                                 tail_bound=bounds[label],initial_error=float(abs(errors[0]))))
    with (OUT/'settling_table.csv').open('w',newline='') as stream:
        writer=csv.DictWriter(stream,fieldnames=settling[0]);writer.writeheader();writer.writerows(settling)
    single_spin_times = []
    for observable in ['density','transverse_spin']:
        for label, times, errors, distance in [
                ('F', fobs['t'], fobs['n_F']-nss if observable=='density' else np.zeros_like(fobs['t']), f['D_F'][-1]),
                ('P_plus', tf, dnf if observable=='density' else xf, dp[-1]),
                ('P_minus', tf, dnf if observable=='density' else -xf, dp[-1])]:
            prefactor = .25 if observable=='density' else 1.
            bound = prefactor * math.sqrt(5778*distance)
            if observable=='transverse_spin' and label=='F':
                bound = 0.  # Exact odd-sector exclusion.
            for epsilon in [.01,.001,.0001]:
                assert bound < epsilon
                tau,lo,hi = last_crossing(times,errors,epsilon)
                single_spin_times.append(dict(observable=observable,state=label,epsilon=epsilon,
                                              g_tau=tau,left=lo,right=hi,tail_bound=bound,
                                              initial_error=float(abs(errors[0]))))
    with (OUT/'single_spin_settling_table.csv').open('w',newline='') as stream:
        writer=csv.DictWriter(stream,fieldnames=single_spin_times[0])
        writer.writeheader()
        writer.writerows(single_spin_times)
    summary = dict(L=18, g=1., kappa_over_g=.1,readout_weight=.1,
                   initial_HS2_F=float(f['D_F'][0]),initial_HS2_P=float(dp[0]),
                   final_HS2_F=float(f['D_F'][-1]),final_HS2_P=float(dp[-1]),
                   ratio_gt120=float(f['D_F'][-1]/dp[-1]),coarse_crossings=crossings(t,f['D_F'],dp),
                   settling=settling,future_O_bounds_from_gt120=bounds,
                   validations=[json.loads((OUT/f'validation_p{p}.json').read_text()) for p in [1,-1]])
    summary['rate_windows'] = []
    for window in [(60,80),(80,100),(100,120)]:
        gf = rate(t,f['D_F'],window);gp=rate(t,dp,window)
        summary['rate_windows'].append(dict(window=list(window),Gamma_F=gf,Gamma_P=gp,eta=gf/gp))
    tail = (tf >= 100) & (tf <= 120)
    summary['phase_difference_transverse_decay_rate_100_120'] = float(-np.polyfit(tf[tail], np.log(np.abs(xf[tail])), 1)[0])
    files = [OUT / ('early_'+label+'.csv') for label in ['F','pulse_even','pulse_odd']]
    if all(p.is_file() for p in files):
        ef, ee, eo = [load(path) for path in files]
        te=ef['gt']; pulse=ee['hs2']+eo['hs2']
        save('pulse_early_distances_L18.csv', 'gt,D_F,D_P,D_even,D_odd,ratio_F_over_P',
             [te,ef['hs2'],pulse,ee['hs2'],eo['hs2'],ef['hs2']/pulse])
        summary['fine_early_crossings'] = crossings(te,ef['hs2'],pulse)
        summary['fine_early_dt'] = .025
        summary['early_consistency_abs'] = max(
            float(np.max(abs(ef['hs2'][::20]-f['D_F'][:13]))),
            float(np.max(abs(pulse[::20]-dp[:13]))))
    (OUT/'summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    print(json.dumps(summary,indent=2))


if __name__ == '__main__':
    main()


==> reproducibility/pulse_initial/build_pulse.py <==
"""Construct a translated pair of sublattice Y-pulse states in the archived PXP basis.

Example: python build_pulse.py --project ../pxp_upward_large --length 18
The two outputs are coordinates of rho, not rho-rho_ss.  For a pulse of
opposite sign the even coordinates are identical and the odd ones change sign.
"""
import argparse
import json
import math
from pathlib import Path
import subprocess
import tempfile

import numpy as np

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--project', type=Path, required=True)
    parser.add_argument('--length', type=int, default=18)
    parser.add_argument('--theta', type=float, default=math.pi/2)
    parser.add_argument('--prefix', default='pulse')
    parser.add_argument('--output', type=Path, default=Path(__file__).resolve().parent)
    args = parser.parse_args()
    root = args.project.resolve()
    dat = root/'data'
    L = args.length
    assert L % 2 == 0
    M = L//2
    active_a = sum(1 << site for site in range(0,L,2))
    active_b = sum(1 << site for site in range(1,L,2))
    ca, sa = math.cos(args.theta/2), math.sin(args.theta/2)
    ss = np.fromfile(dat/f'steady_L{L}_p1.bin', dtype=np.float64)
    report = {'L': L, 'theta': args.theta, 'pulse_phase': 'real positive', 'blocks': {}}
    total_purity = 0.0
    total_distance = 0.0
    with tempfile.TemporaryDirectory() as tmp:
        tmp = Path(tmp)
        tool = tmp/'thermal_meta'
        subprocess.run(['g++','-O3','-std=c++17',str(root/'code/thermal_meta.cpp'),'-o',str(tool)],check=True)
        for p in (1,-1):
            out = tmp/f'block_{p}'
            subprocess.run([str(tool),str(L),str(p),'0.1',str(out)],check=True)
            basis = np.fromfile(str(out)+'.basis', np.int32)
            a,b,c = [np.fromfile(str(out)+'.'+key, np.int32) for key in ('a','b','c')]
            fac = np.fromfile(str(out)+'.f', np.float64)
            dim = json.loads(Path(str(out)+'.json').read_text())['dim']
            pop = np.asarray([int(x).bit_count() for x in basis])
            counts = np.minimum(pop, M)
            psi = ca**(M-counts) * sa**counts
            A = psi*((basis & active_b)==0)
            B = psi*((basis & active_a)==0)
            assert abs(A@A-1)<1e-12 and abs(B@B-1)<1e-12
            matrix_elements = (A[a]*A[b]+B[a]*B[b])/2
            coords = np.bincount(c, weights=fac*matrix_elements, minlength=dim)
            path = dat/f'{args.prefix}_L{L}_p{p}.npy'
            # Atomic replacement lets the time propagation start as soon as one block is ready.
            with path.with_suffix('.partial').open('wb') as file:
                np.save(file,coords)
            path.with_suffix('.partial').replace(path)
            dev = coords-ss if p==1 else coords
            norm2 = float(coords@coords); total_purity += norm2
            dist2 = float(dev@dev); total_distance += dist2
            block = dat/f'block_L{L}_p{p}'
            energy = np.fromfile(str(block)+'.energy',np.float64)
            number = np.fromfile(str(block)+'.density',np.float64)
            tr = np.fromfile(str(block)+'.trace',np.float64)
            adj = np.load(dat/f'adjoint_L{L}_p{p}_ncv64.npz')
            left = adj['left_vectors'][:,0]
            ref = np.load(dat/f'gibbs_L{L}_p{p}.npy')
            record = dict(dim=dim, trace=float(tr@coords), density=float(number@coords),
                energy=float(energy@coords), hs_squared_in_block=norm2, distance_squared_in_block=dist2,
                left_norm=float(np.linalg.norm(left)), eigenvalue=float(adj['eigenvalues'][0].real),
                abs_left_projection=float(abs(np.vdot(left,dev))),
                signed_left_projection=[float(np.vdot(left,dev).real),float(np.vdot(left,dev).imag)],
                abs_previous_gibbs_projection=float(abs(np.vdot(left,ref))))
            if Path(str(block)+'.npz').exists():
                from scipy.sparse import load_npz
                instantaneous_change = load_npz(str(block)+'.npz') @ coords
                record['initial_density_slope_per_g'] = float(number @ instantaneous_change)
                record['initial_energy_density_slope_per_g'] = float(energy @ instantaneous_change)/L
                expected_density_slope = 0.1*(1-1.5*sa**2+0.5*sa**4) if p==1 else 0.0
                expected_energy_slope = -0.05*sa*ca*(1+2*ca**2) if p==-1 else 0.0
                assert abs(record['initial_density_slope_per_g']-expected_density_slope)<1e-12
                assert abs(record['initial_energy_density_slope_per_g']-expected_energy_slope)<1e-12
            report['blocks'][str(p)] = record
            print(path,record,flush=True)
    report['purity'] = total_purity
    report['analytic_purity'] = (1+ca**(2*L))/2
    report['HS_squared_distance_to_ss'] = total_distance
    report['overlap_A_B'] = ca**L
    report['expected_density'] = sa**2/2
    report['expected_energy_per_site'] = sa*ca
    assert abs(total_purity-report['analytic_purity'])<1e-12
    b = report['blocks']
    assert abs(b['1']['trace']-1)<1e-12 and abs(b['-1']['trace'])<1e-12
    assert abs((b['1']['energy']+b['-1']['energy'])/L-sa*ca)<1e-12
    assert abs(b['1']['density']-sa*sa/2)<1e-12
    args.output.mkdir(parents=True,exist_ok=True)
    (args.output/f'{args.prefix}_initial_L{L}.json').write_text(json.dumps(report,indent=2)+'\n')

if __name__=='__main__':
    main()


==> reproducibility/pulse_initial/check_trace_distance.py <==
"""Check exact pulse-reference trace distances in the two momentum blocks of its support.

The archived rho_ss is positive and translation invariant. rho_P has positive
support only at momentum 0 and pi. Thus rho_P-rho_ss is negative semidefinite
in all other blocks. The trace distance equals the sum of its positive eigenvalues.
"""
from pathlib import Path
import argparse
import json
import math
import subprocess
import tempfile

import numpy as np
from scipy.linalg import eigvalsh

def main():
    args = argparse.ArgumentParser()
    args.add_argument('--project',type=Path,required=True)
    args.add_argument('--length',type=int,default=18)
    args.add_argument('--theta',type=float,default=math.pi/2)
    args.add_argument('--output',type=Path,default=Path(__file__).resolve().parent)
    opt = args.parse_args()
    root = opt.project.resolve()
    dat = root/'data'
    L = opt.length
    assert L%2==0
    with tempfile.TemporaryDirectory() as temp:
        temp = Path(temp)
        program=temp/'density_momentum_meta'
        subprocess.run(['g++','-O3','-std=c++17',str(root/'code/density_momentum_meta.cpp'),'-o',str(program)],check=True)
        prefix=temp/'density'
        subprocess.run([str(program),str(L),'1','.1',str(prefix),str(dat/f'steady_L{L}_p1.bin')],check=True)
        read=lambda name,kind: np.fromfile(str(prefix)+'.'+name,dtype=kind)
        bs=read('basis',np.int32)
        orb=read('physical_orbit',np.int32)
        shift=read('physical_shift',np.int32)
        reps=read('physical_reps',np.int32)
        length=read('physical_length',np.int32)
        stationary=read('rep_density',np.complex128).reshape(len(reps),len(bs))
    M=L//2
    mask_a=sum(1<<i for i in range(0,L,2))
    mask_b=sum(1<<i for i in range(1,L,2))
    ca,sa=np.cos(opt.theta/2),np.sin(opt.theta/2)
    counts=np.array([int(x).bit_count() for x in bs])
    A=ca**(M-counts)*sa**counts*((bs&mask_b)==0)
    B=ca**(M-counts)*sa**counts*((bs&mask_a)==0)
    F=np.zeros(len(bs));F[0]=1.
    assert abs(A@B-ca**L)<1e-12
    orbit_indices=[np.flatnonzero(orb==o) for o in range(len(reps))]
    results=[]
    for k in [0,M]:
        valid=np.flatnonzero((k*length)%L==0)
        nr=len(valid)
        block=np.empty((nr,nr),complex)
        a=np.empty(nr,complex); b=np.empty_like(a); f=np.empty_like(a)
        for i,o in enumerate(valid):
            inds=orbit_indices[o]
            phase=np.exp(2j*np.pi*k*shift[inds]/L)
            block[:,i]=(stationary[np.ix_(valid,inds)]@phase)*np.sqrt(length[valid]/length[o])
            a[i]=np.vdot(phase,A[inds])/np.sqrt(length[o])
            b[i]=np.vdot(phase,B[inds])/np.sqrt(length[o])
            f[i]=np.vdot(phase,F[inds])/np.sqrt(length[o])
        herm=float(np.linalg.norm(block-block.conj().T))
        assert herm<1e-11
        block=(block+block.conj().T)/2
        plus=(np.outer(a,a.conj())+np.outer(b,b.conj()))/2
        # Opposite real pulse reverses the sign of each odd-excitation amplitude.
        parity=1-2*(counts[reps[valid]]%2)
        minus=parity[:,None]*plus*parity[None,:]
        diagnostics=dict(momentum_k=k,size=nr,hermiticity_error=herm,
                        trace=float(np.trace(plus).real),min_ss_eigenvalue=float(min(eigvalsh(block))),
                        rho_ss_AA=float(np.vdot(a,block@a).real),
                        rho_ss_AB=float(np.vdot(a,block@b).real))
        for name,state in [('positive_pulse',plus),('negative_pulse',minus),('all_g',np.outer(f,f.conj()))]:
            delta=state-block
            eigenvalues=eigvalsh(delta)
            diagnostics[name+'_positive_eigenvalues']=eigenvalues[eigenvalues>0].tolist()
        results.append(diagnostics)
    total=lambda field:sum(r[field] for r in results)
    trace_distances={name:sum(sum(r[name+'_positive_eigenvalues']) for r in results)
        for name in ('positive_pulse','negative_pulse','all_g')}
    out=dict(L=L,theta=opt.theta,method="Sum of positive eigenvalues in the two physical momentum blocks 0,pi carrying pulse/vacuum support. In all other momentum blocks the difference is -rho_ss, already checked positive as a state.",
             pulse_support_trace=total('trace'),rho_ss_AA=total('rho_ss_AA'),rho_ss_AB=total('rho_ss_AB'),
             trace_distances=trace_distances,blocks=results)
    assert abs(out['pulse_support_trace']-1)<1e-12
    assert abs(trace_distances['positive_pulse']-trace_distances['negative_pulse'])<1e-12
    orig=json.loads((dat/f'initial_distances_L{L}.json').read_text())['Dtr_F_initial']
    assert abs(trace_distances['all_g']-orig)<1e-10
    out['archived_vacuum_trace_distance']=orig
    out['trace_distance_margin_F_minus_pulse']=trace_distances['all_g']-trace_distances['positive_pulse']
    opt.output.mkdir(parents=True,exist_ok=True)
    (opt.output/f'trace_distances_L{L}.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2),flush=True)
if __name__=='__main__':
    main()


==> reproducibility/pxp_upward_large/code/check_initial_distances.py <==
"""Full trace distances at large L via exact Hilbert momentum blocks.
Reconstructs sparse-operator steady eigenvector without a full dense d*d matrix.
"""
from pathlib import Path
import numpy as np,scipy.linalg as la,subprocess,json,argparse,time
R=Path(__file__).resolve().parents[1]
def compute(L):
 tic=time.time();fname=next((R/'data').glob(f'arnoldi_L{L}_p1_*.npz'));z=np.load(fname);j=np.argmin(abs(z['eigenvalues']));v=z['eigenvectors'][:,j]
 trace=np.fromfile(R/'data'/f'block_L{L}_p1.trace',np.float64);v=v/(trace@v);assert np.linalg.norm(v.imag)<1e-8;v=v.real
 vd=R/'data'/f'steady_L{L}_p1.bin';v.tofile(vd);base=R/'data'/f'density_L{L}'
 subprocess.run([str(R/'code/density_momentum_meta'),str(L),'1','.1',str(base),str(vd)],check=True)
 raw={k:np.fromfile(str(base)+'.'+k,np.complex128 if k=='rep_density' else np.int32) for k in ['rep_density','physical_orbit','physical_shift','physical_reps','physical_length','basis']}
 bs=raw['basis'];d=len(bs);orb=raw['physical_orbit'];shift=raw['physical_shift'];reps=raw['physical_reps'];length=raw['physical_length'];nr=len(reps);rho_rep=raw['rep_density'].reshape(nr,d)
 ix={int(x):i for i,x in enumerate(bs)};no=nr
 Z=json.loads((R/'data'/f'thermal_coordinates_L{L}.json').read_text())['partition_function']
 trss=0.;trdistS=0.;trdistF=0.;mineig=1.;sspurity=0.;herm=0.;ss_vac=float(rho_rep[0,0].real)
 for k in range(L):
  allowed=np.flatnonzero((k*length)%L==0);m=len(allowed);lookup=np.full(no,-1,int);lookup[allowed]=np.arange(m)
  H=np.zeros((m,m),complex)
  SS=np.zeros((m,m),complex)
  for col,o in enumerate(allowed):
   x=int(bs[reps[o]])
   for jj in range(L):
    y=x^(1<<jj)
    if y not in ix:continue
    a=ix[y];row=lookup[orb[a]]
    if row>=0:H[row,col]+=np.sqrt(length[o]/length[orb[a]])*np.exp(-2j*np.pi*k*shift[a]/L)
   inds=np.flatnonzero(orb==o);phase=np.exp(2j*np.pi*k*shift[inds]/L)
   SS[:,col]=np.sqrt(length[allowed]/length[o])*(rho_rep[allowed,:][:,inds]@phase)
  herm=max(herm,float(la.norm(SS-SS.conj().T)));SS=(SS+SS.conj().T)/2
  E,U=la.eigh(H);w=np.exp(-E)/Z;G=(U*w)@U.conj().T
  sd=la.eigvalsh(SS);mineig=min(mineig,float(sd.min()));trss+=float(sd.sum());sspurity+=float(sd@sd)
  trdistS+=float(np.abs(la.eigvalsh(G-SS)).sum())/2
  F=-SS.copy()
  if k==0:F[lookup[0],lookup[0]]+=1
  trdistF+=float(np.abs(la.eigvalsh(F)).sum())/2
 out={'L':L,'beta_g':1,'kappa_over_g':.1,'Dtr_F_initial':trdistF,'Dtr_Gibbs_initial':trdistS,'initial_farther_verified':trdistF>trdistS,'steady_trace':trss,'steady_min_eigenvalue':mineig,'steady_purity':sspurity,'steady_vacuum_probability':ss_vac,'maximum_momentum_hermiticity_error':herm,'seconds':time.time()-tic,'method':'Complete Hilbert momentum block trace norms; steady state from right zero-mode candidate.'}
 assert abs(trss-1)<1e-9 and mineig>-1e-9 and herm<1e-8
 (R/'data'/f'initial_distances_L{L}.json').write_text(json.dumps(out,indent=2)+'\n');print(json.dumps(out),flush=True);return out
if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--L',type=int,nargs='+',default=[14,16]);a=p.parse_args()
 for L in a.L:compute(L)


==> reproducibility/pxp_upward_large/code/density_momentum_meta.cpp <==
#include <algorithm>
#include <cmath>
#include <complex>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <string>
#include <vector>
using namespace std;
template<class T> void dump(const string& p,const vector<T>& x){ofstream f(p,ios::binary);f.write((const char*)x.data(),x.size()*sizeof(T));}
int main(int argc,char**argv){
 int L=stoi(argv[1]), wanted=stoi(argv[2]);double kap=stod(argv[3]);string out=argv[4];
 int mask=(1<<L)-1;vector<int> bs,ix(1<<L,-1);
 auto rot=[&](int x){return ((x<<1)&mask)|(x>>(L-1));};
 auto rev=[&](int x){int z=0;for(int a=0;a<L;a++)z|=((x>>a)&1)<<(L-1-a);return z;};
 for(int x=0;x<=mask;x++)if(!(x&rot(x))){ix[x]=bs.size();bs.push_back(x);}
 int d=bs.size();int64_t dd=int64_t(d)*d;
 vector<int> pr(d),pf(d),np(d),pc(d);vector<vector<int>> flips(d),up(d,vector<int>(L,-1));
 for(int a=0;a<d;a++){int x=bs[a];pr[a]=ix[rot(x)];pf[a]=ix[rev(x)];pc[a]=__builtin_popcount((unsigned)x)&1;
  for(int q=0;q<L;q++){int y=x^(1<<q);if(ix[y]>=0)flips[a].push_back(ix[y]);
   if(!(x&(1<<q))&&ix[y]>=0){up[a][q]=ix[y];np[a]++;}}
 }
 vector<int32_t> orb(dd,-1),reps;vector<uint8_t> sizes;
 for(int64_t k=0;k<dd;k++)if(orb[k]<0){int a=k%d,b=k/d,ar=a,br=b;int n=reps.size(),sz=0;
  for(int z=0;z<L;z++){int64_t j=ar+int64_t(d)*br;if(orb[j]<0){orb[j]=n;sz++;}
   j=pf[ar]+int64_t(d)*pf[br];if(orb[j]<0){orb[j]=n;sz++;}ar=pr[ar];br=pr[br];}
  reps.push_back(k);sizes.push_back(sz);
 }
 int no=reps.size();vector<int> col(no,-1);vector<complex<double>> phase(no);int nc=0;
 for(int o=0;o<no;o++){int k=reps[o],a=k%d,b=k/d,t=orb[b+int64_t(d)*a],p=pc[a]==pc[b]?1:-1;
  if(t<o)continue;
  if(t==o){if(p==wanted){col[o]=nc++;phase[o]=1.;}}
  else{col[o]=col[t]=nc++;double z=1/sqrt(2.);if(p==wanted)phase[o]=phase[t]=z;else{phase[o]=complex<double>(0,z);phase[t]=complex<double>(0,-z);}}
 }
 cerr<<"L="<<L<<" d="<<d<<" orbits="<<no<<" theta="<<wanted<<" dim="<<nc<<"\n";

 vector<double> v(nc);ifstream in(argv[5],ios::binary);in.read((char*)v.data(),nc*sizeof(double));
 vector<int32_t> po(d,-1),ps(d),preps,plen;
 for(int i=0;i<d;i++)if(po[i]<0){int o=preps.size(),a=i,t=0;preps.push_back(i);while(po[a]<0){po[a]=o;ps[a]=t;t++;a=pr[a];}plen.push_back(t);}
 vector<complex<double>> rr(int64_t(preps.size())*d,0.);
 for(int i=0;i<(int)preps.size();i++)for(int b=0;b<d;b++){int o=orb[preps[i]+int64_t(d)*b];if(col[o]>=0)rr[int64_t(i)*d+b]=phase[o]*v[col[o]]/sqrt(double(sizes[o]));}
 dump(out+".rep_density",rr);dump(out+".physical_orbit",po);dump(out+".physical_shift",ps);dump(out+".physical_reps",preps);dump(out+".physical_length",plen);dump(out+".basis",bs);
 return 0;
}


==> reproducibility/pxp_upward_large/code/direct_blocks.cpp <==
#include <algorithm>
#include <cmath>
#include <complex>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <string>
#include <vector>
using namespace std;
template<class T> void dump(const string& p,const vector<T>& x){ofstream f(p,ios::binary);f.write((const char*)x.data(),x.size()*sizeof(T));}
int main(int argc,char**argv){
 int L=stoi(argv[1]), wanted=stoi(argv[2]);double kap=stod(argv[3]);string out=argv[4];
 int mask=(1<<L)-1;vector<int> bs,ix(1<<L,-1);
 auto rot=[&](int x){return ((x<<1)&mask)|(x>>(L-1));};
 auto rev=[&](int x){int z=0;for(int a=0;a<L;a++)z|=((x>>a)&1)<<(L-1-a);return z;};
 for(int x=0;x<=mask;x++)if(!(x&rot(x))){ix[x]=bs.size();bs.push_back(x);}
 int d=bs.size();int64_t dd=int64_t(d)*d;
 vector<int> pr(d),pf(d),np(d),pc(d);vector<vector<int>> flips(d),up(d,vector<int>(L,-1));
 for(int a=0;a<d;a++){int x=bs[a];pr[a]=ix[rot(x)];pf[a]=ix[rev(x)];pc[a]=__builtin_popcount((unsigned)x)&1;
  for(int q=0;q<L;q++){int y=x^(1<<q);if(ix[y]>=0)flips[a].push_back(ix[y]);
   if(!(x&(1<<q))&&ix[y]>=0){up[a][q]=ix[y];np[a]++;}}
 }
 vector<int32_t> orb(dd,-1),reps;vector<uint8_t> sizes;
 for(int64_t k=0;k<dd;k++)if(orb[k]<0){int a=k%d,b=k/d,ar=a,br=b;int n=reps.size(),sz=0;
  for(int z=0;z<L;z++){int64_t j=ar+int64_t(d)*br;if(orb[j]<0){orb[j]=n;sz++;}
   j=pf[ar]+int64_t(d)*pf[br];if(orb[j]<0){orb[j]=n;sz++;}ar=pr[ar];br=pr[br];}
  reps.push_back(k);sizes.push_back(sz);
 }
 int no=reps.size();vector<int> col(no,-1);vector<complex<double>> phase(no);int nc=0;
 for(int o=0;o<no;o++){int k=reps[o],a=k%d,b=k/d,t=orb[b+int64_t(d)*a],p=pc[a]==pc[b]?1:-1;
  if(t<o)continue;
  if(t==o){if(p==wanted){col[o]=nc++;phase[o]=1.;}}
  else{col[o]=col[t]=nc++;double z=1/sqrt(2.);if(p==wanted)phase[o]=phase[t]=z;else{phase[o]=complex<double>(0,z);phase[t]=complex<double>(0,-z);}}
 }
 cerr<<"L="<<L<<" d="<<d<<" orbits="<<no<<" theta="<<wanted<<" dim="<<nc<<"\n";
 vector<double> trace(nc,0),energy(nc,0),vacuum(nc,0),density(nc,0);
 for(int o=0;o<no;o++)if(col[o]>=0){int k=reps[o],a=k%d,b=k/d;auto fac=conj(phase[o])*sqrt(double(sizes[o]));
  if(a==b){trace[col[o]]+=fac.real();density[col[o]]+=fac.real()*__builtin_popcount((unsigned)bs[a])/L;}
  if(find(flips[a].begin(),flips[a].end(),b)!=flips[a].end())energy[col[o]]+=fac.real();
  if(a==0&&b==0)vacuum[col[o]]=fac.real();
 }
 dump(out+".trace",trace);dump(out+".energy",energy);dump(out+".vacuum",vacuum);dump(out+".density",density);
 if(argc>5&&string(argv[5])=="vectorsonly")return 0;
 vector<int32_t> rows,cols;vector<double> vals;rows.reserve(int64_t(nc)*35);cols.reserve(int64_t(nc)*35);vals.reserve(int64_t(nc)*35);
 double maximag=0;
 for(int o=0;o<no;o++)if(col[o]>=0){int k=reps[o],a=k%d,b=k/d;int c=col[o];
  auto emit=[&](int aa,int bb,complex<double> v){int ot=orb[aa+int64_t(d)*bb];if(col[ot]<0)return;
   auto z=conj(phase[ot])*phase[o]*v*sqrt(double(sizes[o])/sizes[ot]);maximag=max(maximag,abs(z.imag()));
   if(abs(z.real())>1e-15){rows.push_back(col[ot]);cols.push_back(c);vals.push_back(z.real());}};
  emit(a,b,-kap*.5*(np[a]+np[b]));
  for(int aa:flips[a])emit(aa,b,complex<double>(0,-1));
  for(int bb:flips[b])emit(a,bb,complex<double>(0,1));
  for(int q=0;q<L;q++)if(up[a][q]>=0&&up[b][q]>=0)emit(up[a][q],up[b][q],kap);
 }
 dump(out+".rows",rows);dump(out+".cols",cols);dump(out+".vals",vals);
 ofstream f(out+".json");f<<"{\"L\":"<<L<<",\"d\":"<<d<<",\"Theta\":"<<wanted<<",\"dim\":"<<nc<<",\"entries\":"<<vals.size()<<",\"maximum_imaginary_entry\":"<<maximag<<"}\n";
 cerr<<"entries="<<vals.size()<<" maximag="<<maximag<<"\n";
}


==> reproducibility/pxp_upward_large/code/plot_large_results.py <==
from pathlib import Path
import json,numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
R=Path(__file__).resolve().parents[1];(R/'figures').mkdir(exist_ok=True)
a=json.loads((R/'data/eta_size_summary.json').read_text());L=np.array([r['L'] for r in a]);eta=np.array([r['eta'] for r in a]);F=np.array([r['Gamma_F'] for r in a]);S=np.array([r['Gamma_S'] for r in a])
plt.rcParams.update({'font.family':'serif','mathtext.fontset':'stix','font.size':10,'legend.fontsize':9})
f,axs=plt.subplots(2,2,figsize=(8,6));f.subplots_adjust(left=.095,right=.98,bottom=.09,top=.9,wspace=.32,hspace=.48)
for ax,lab in zip(axs.ravel(),'abcd'):ax.tick_params(direction='in',top=True,right=True);ax.text(-.14,1.05,'('+lab+')',transform=ax.transAxes,fontweight='bold',fontsize=12)
ax=axs[0,0];ax.plot(L,eta,color='#176C92',lw=1)
for r in a:ax.plot(r['L'],r['eta'],'o',ms=6,mec='#176C92',mfc='#176C92' if r['L']<=12 else 'white')
ax.axhline(1,color='gray',ls=':',lw=1);ax.set(xlabel=r'$L$',ylabel=r'$\eta=\Gamma_F/\Gamma_S$',ylim=(.98,1.43),xticks=L);ax.annotate(r'$\eta_{18}=1.21135$',(18,eta[-1]),xytext=(11.5,1.31),arrowprops={'arrowstyle':'-','lw':.7},fontsize=10);ax.text(.03,.10,'Open: targeted sparse modes',transform=ax.transAxes,fontsize=8)
ax=axs[0,1]
ax.plot(L,1/F,'o-',color='#176C92',label=r'$F$: all-$g$');ax.plot(L,1/S,'s--',color='#C55235',label=r'$S$: Gibbs')
ax.set(xlabel=r'$L$',ylabel=r'$g\tau_i=g/\Gamma_i$',xticks=L,ylim=(6.5,12));ax.legend(frameon=False)
d=np.genfromtxt(R/'observables/data/density_L8.csv',delimiter=',',names=True);ns=d['density_ss'][0]
ax=axs[1,0]
ax.semilogy(d['t'],np.maximum(abs(d['density_allg']-ns),1e-15),color='#176C92',label=r'all-$g$')
ax.semilogy(d['t'],np.maximum(abs(d['density_Gibbs_beta1']-ns),1e-15),color='#C55235',ls='--',label='Gibbs')
ax.set(xlim=(0,80),ylim=(1e-6,.5),xlabel=r'$gt$',ylabel=r'$|n_r(t)-n_{r,\rm ss}|$',title='Original pair: excitation population')
ax.legend(frameon=False);ax.axhline(1e-4,color='gray',ls=':',lw=.8)
d=np.genfromtxt(R/'preparation/data/selected_mixture_density_L10.csv',delimiter=',',names=True);j=json.loads((R/'preparation/data/selected_mixture_L10.json').read_text());ns=j['steady_density']
ax=axs[1,1];ax.semilogy(d['t'],np.maximum(abs(d['n_F']-ns),1e-15),color='#176C92',label='Selected mixture')
ax.semilogy(d['t'],np.maximum(abs(d['n_Gibbs_beta1']-ns),1e-15),color='#C55235',ls='--',label='Gibbs')
ax.set(xlim=(0,90),ylim=(1e-7,.3),xlabel=r'$gt$',ylabel=r'$|n_r(t)-n_{r,\rm ss}|$',title=r'Tuned classical mixture, $L=10$')
ax.axhline(1e-5,color='gray',ls=':',lw=.8);ax.legend(frameon=False);ax.text(.05,.07,r'$p^*=0.292974$',transform=ax.transAxes)
f.suptitle(r'PXP upward pumping: $\kappa/g=0.1$, $\beta g=1$',fontsize=13)
f.savefig(R/'figures/PXP_upward_L18_results.png',dpi=220,bbox_inches='tight');plt.close(f)


==> reproducibility/pxp_upward_large/code/solve_left.py <==
"""Adjoint leading candidates with exact trace-mode deflation in Theta+."""
from pathlib import Path
import argparse,json,time
import numpy as np
from scipy.sparse.linalg import LinearOperator,eigs,ArpackNoConvergence
from solve_sparse import build,ROOT
def solve(L,p,ncv=64,tol=1e-9,maxiter=5000):
 A=build(L,p);AT=A.T.tocsr();pre=ROOT/'data'/f'block_L{L}_p{p}'
 trace=np.fromfile(str(pre)+'.trace',np.float64);u=np.fromfile(str(pre)+'.vacuum',np.float64)
 energy=np.fromfile(str(pre)+'.energy',np.float64);alpha=1.
 def mv(x):return AT@x-alpha*trace*np.dot(u,x) if p==1 else AT@x
 B=LinearOperator(A.shape,matvec=mv,dtype=float)
 rng=np.random.default_rng(991+L+p);v0=rng.normal(size=A.shape[0]) if p==1 else energy
 start=time.time()
 try:z,V=eigs(B,k=1,which='LR',ncv=ncv,tol=tol,maxiter=maxiter,v0=v0);conv=True
 except ArpackNoConvergence as e:z,V=e.eigenvalues,e.eigenvectors;conv=False
 rows=[];saved=[]
 for j,lam in enumerate(z):
  l=V[:,j]
  if p==1:l=l+(alpha/lam)*np.dot(u,l)*trace
  l=l/np.linalg.norm(l);saved.append(l)
  rho=np.load(ROOT/'data'/f'gibbs_L{L}_p{p}.npy')
  rows.append({'eigenvalue':[float(lam.real),float(lam.imag)],'original_adjoint_residual':float(np.linalg.norm(AT@l-lam*l)),
   'allg_projection':float(abs(np.vdot(l,u))),'Gibbs_projection':float(abs(np.vdot(l,rho))),
   'Gibbs_sector_normalized_projection':float(abs(np.vdot(l,rho))/np.linalg.norm(rho))})
 out={'L':L,'Theta':p,'ncv':ncv,'tol':tol,'seconds':time.time()-start,'converged':conv,'rows':rows,'scope':'Leading partial adjoint Arnoldi; original-generator residuals and physical preparation overlaps.'}
 dest=ROOT/'data'/f'adjoint_L{L}_p{p}_ncv{ncv}';dest.with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n');np.savez(dest.with_suffix('.npz'),eigenvalues=z,left_vectors=np.column_stack(saved))
 print(json.dumps(out,indent=2),flush=True)
if __name__=='__main__':
 a=argparse.ArgumentParser();a.add_argument('--L',type=int,required=True);a.add_argument('--p',nargs='+',type=int,default=[1,-1]);a.add_argument('--ncv',type=int,default=64);a.add_argument('--tol',type=float,default=1e-9);a=a.parse_args()
 for p in a.p:solve(a.L,p,a.ncv,a.tol)


==> reproducibility/pxp_upward_large/code/solve_sparse.py <==
"""Load direct real PXP pump blocks, then target rightmost eigenpairs.

Partial Arnoldi eigenpairs do not certify exclusion of all omitted modes.
All reported residuals are evaluated in the original sparse generator.
"""
from pathlib import Path
import argparse,json,time,subprocess,os
import numpy as np
from scipy.sparse import coo_matrix,save_npz,load_npz
from scipy.sparse.linalg import eigs,ArpackNoConvergence
ROOT=Path(__file__).resolve().parents[1]
def build(L,p,kappa=.1):
 s=ROOT/'data'/f'block_L{L}_p{p}'
 if not s.with_suffix('.npz').exists():
  subprocess.run([str(ROOT/'code/direct_blocks'),str(L),str(p),str(kappa),str(s)],check=True)
  m=json.loads(s.with_suffix('.json').read_text())
  row=np.fromfile(str(s)+'.rows',np.int32);col=np.fromfile(str(s)+'.cols',np.int32);v=np.fromfile(str(s)+'.vals',np.float64)
  A=coo_matrix((v,(row,col)),shape=(m['dim'],m['dim'])).tocsr();A.sum_duplicates();A.eliminate_zeros();A.sort_indices()
  save_npz(s.with_suffix('.npz'),A,compressed=False)
  for ext in ['rows','cols','vals']:Path(str(s)+'.'+ext).unlink()
 else:A=load_npz(s.with_suffix('.npz'))
 return A
def solve(L,p,k=8,ncv=64,tol=1e-10,maxiter=10000):
 A=build(L,p);t=time.time();rng=np.random.default_rng(8201+L+p)
 try:z,V=eigs(A,k=k,which='LR',ncv=ncv,tol=tol,maxiter=maxiter,v0=rng.normal(size=A.shape[0]));converged=True
 except ArpackNoConvergence as e:z=e.eigenvalues;V=e.eigenvectors;converged=False
 order=np.argsort(z.real)[::-1];z=z[order];V=V[:,order]
 residual=[float(np.linalg.norm(A@V[:,i]-z[i]*V[:,i])) for i in range(len(z))]
 out={'L':L,'Theta':p,'kappa':.1,'dim':A.shape[0],'nnz':A.nnz,'k':k,'ncv':ncv,'tol':tol,'maxiter':maxiter,'converged':converged,'seconds':time.time()-t,'eigenvalues':[[float(x.real),float(x.imag)] for x in z],'absolute_residuals':residual,'scope':'Partial rightmost Arnoldi candidates; no full-spectrum exclusion certificate.'}
 dest=ROOT/'data'/f'arnoldi_L{L}_p{p}_k{k}_ncv{ncv}'
 dest.with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n');np.savez(dest.with_suffix('.npz'),eigenvalues=z,eigenvectors=V)
 print(json.dumps(out,indent=2),flush=True);return out
if __name__=='__main__':
 ap=argparse.ArgumentParser();ap.add_argument('--L',type=int,required=True);ap.add_argument('--p',type=int,nargs='+',default=[1,-1]);ap.add_argument('--k',type=int,default=8);ap.add_argument('--ncv',type=int,default=64);ap.add_argument('--tol',type=float,default=1e-10);ap.add_argument('--maxiter',type=int,default=10000);a=ap.parse_args()
 for p in a.p:solve(a.L,p,a.k,a.ncv,a.tol,a.maxiter)


==> reproducibility/pxp_upward_large/code/solve_zero.py <==
"""Target only the traceful stationary vector, seeded by physical vacuum."""
from pathlib import Path
import time,json,argparse,numpy as np
from scipy.sparse.linalg import eigs
from scipy.sparse import eye
from solve_sparse import build,ROOT
a=argparse.ArgumentParser();a.add_argument('--L',type=int,default=18);a=a.parse_args();L=a.L
A=build(L,1);tau=np.fromfile(ROOT/'data'/f'block_L{L}_p1.trace',np.float64)
u=np.fromfile(ROOT/'data'/f'block_L{L}_p1.vacuum',np.float64)
t=time.time();z,V=eigs(A+eye(A.shape[0],format='csr'),k=1,which='LR',v0=u,ncv=48,tol=1e-10,maxiter=3000);z=z-1
v=V[:,0];v=v/np.dot(tau,v);imag=float(np.linalg.norm(v.imag));v=v.real
out={'L':L,'eigenvalue':[float(z[0].real),float(z[0].imag)],'trace':float(tau@v),'original_stationary_residual':float(np.linalg.norm(A@v)),'imaginary_norm_before_real':imag,'seconds':time.time()-t,'stationary_vacuum_probability':float(u@v),'method':'LR k1 ncv48 on A+I, seeded by physical vacuum; shift avoids relative-tolerance ambiguity at zero'}
np.savez(ROOT/'data'/f'zero_L{L}.npz',state=v,eigenvalue=z)
(ROOT/'data'/f'zero_L{L}.json').write_text(json.dumps(out,indent=2)+'\n');print(json.dumps(out,indent=2),flush=True)


==> reproducibility/pxp_upward_large/code/thermal_coordinates.py <==
"""Exact finite-L Gibbs coordinates via Hilbert translation momentum blocks.
Avoids forming the full d*d thermal matrix. Matched to direct_blocks.cpp basis.
"""
from pathlib import Path
import numpy as np,scipy.linalg as la,subprocess,json,argparse,time
R=Path(__file__).resolve().parents[1]
def compute(L,beta=1.):
 tic=time.time();raw={}
 for p in [1,-1]:
  b=R/'data'/f'thermal_L{L}_p{p}'
  if not Path(str(b)+'.a').exists():subprocess.run([str(R/'code/thermal_meta'),str(L),str(p),'.1',str(b)],check=True)
  m=json.loads(Path(str(b)+'.json').read_text())
  raw[p]={x:np.fromfile(str(b)+'.'+x,np.float64 if x=='f' else np.int32) for x in ['a','b','c','f','basis']};raw[p]['dim']=m['dim']
 bs=raw[1]['basis'];d=len(bs);ix={int(x):i for i,x in enumerate(bs)};mask=(1<<L)-1
 rot=lambda x:((x<<1)&mask)|(x>>(L-1))
 orb=np.full(d,-1,int);shift=np.zeros(d,int);reps=[];length=[]
 for i,x in enumerate(bs):
  if orb[i]>=0:continue
  o=len(reps);reps.append(int(x));y=int(x);t=0
  while orb[ix[y]]<0:orb[ix[y]]=o;shift[ix[y]]=t;t+=1;y=rot(y)
  length.append(t)
 length=np.array(length);norb=len(reps);values={p:np.zeros(len(raw[p]['a']),complex) for p in [1,-1]};Z=0.;energy=0.
 for k in range(L):
  allowed=np.flatnonzero((k*length)%L==0);m=len(allowed);lookup=np.full(norb,-1,int);lookup[allowed]=np.arange(m)
  H=np.zeros((m,m),complex)
  for col,o in enumerate(allowed):
   x=reps[o]
   for j in range(L):
    y=x^(1<<j)
    if y not in ix:continue
    a=ix[y];row=lookup[orb[a]]
    if row>=0:H[row,col]+=np.sqrt(length[o]/length[orb[a]])*np.exp(-2j*np.pi*k*shift[a]/L)
  assert np.linalg.norm(H-H.conj().T)<1e-10
  E,U=la.eigh(H);w=np.exp(-beta*E);B=(U*w)@U.conj().T;Z+=sum(w);energy+=sum(E*w)
  for p in [1,-1]:
   a,b=raw[p]['a'],raw[p]['b'];ia,ib=lookup[orb[a]],lookup[orb[b]];good=(ia>=0)&(ib>=0)
   values[p][good]+=np.exp(2j*np.pi*k*(shift[a[good]]-shift[b[good]])/L)*B[ia[good],ib[good]]/np.sqrt(length[orb[a[good]]]*length[orb[b[good]]])
 out={'L':L,'d':d,'beta':beta,'partition_function':float(Z),'energy':float(energy/Z),'seconds':time.time()-tic,'method':'Complete Hilbert momentum blocks; no thermal-matrix truncation.'}
 for p in [1,-1]:
  assert np.max(abs(values[p].imag))<1e-8
  v=np.bincount(raw[p]['c'],weights=raw[p]['f']*values[p].real/Z,minlength=raw[p]['dim'])
  np.save(R/'data'/f'gibbs_L{L}_p{p}.npy',v)
  trace=np.fromfile(R/'data'/f'block_L{L}_p{p}.trace',np.float64);en=np.fromfile(R/'data'/f'block_L{L}_p{p}.energy',np.float64)
  out[f'p{p}_trace']=float(trace@v);out[f'p{p}_energy']=float(en@v);out[f'p{p}_norm']=float(np.linalg.norm(v))
 assert abs(out['p1_trace']-1)<1e-10 and abs(out['p-1_energy']-energy/Z)<1e-10
 (R/'data'/f'thermal_coordinates_L{L}.json').write_text(json.dumps(out,indent=2)+'\n');print(json.dumps(out),flush=True)
 return out
if __name__=='__main__':
 a=argparse.ArgumentParser();a.add_argument('--L',type=int,nargs='+',default=[10]);a=a.parse_args()
 for L in a.L:compute(L)


==> reproducibility/pxp_upward_large/code/thermal_meta.cpp <==
#include <algorithm>
#include <cmath>
#include <complex>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <string>
#include <vector>
using namespace std;
template<class T> void dump(const string& p,const vector<T>& x){ofstream f(p,ios::binary);f.write((const char*)x.data(),x.size()*sizeof(T));}
int main(int argc,char**argv){
 int L=stoi(argv[1]), wanted=stoi(argv[2]);double kap=stod(argv[3]);string out=argv[4];
 int mask=(1<<L)-1;vector<int> bs,ix(1<<L,-1);
 auto rot=[&](int x){return ((x<<1)&mask)|(x>>(L-1));};
 auto rev=[&](int x){int z=0;for(int a=0;a<L;a++)z|=((x>>a)&1)<<(L-1-a);return z;};
 for(int x=0;x<=mask;x++)if(!(x&rot(x))){ix[x]=bs.size();bs.push_back(x);}
 int d=bs.size();int64_t dd=int64_t(d)*d;
 vector<int> pr(d),pf(d),np(d),pc(d);vector<vector<int>> flips(d),up(d,vector<int>(L,-1));
 for(int a=0;a<d;a++){int x=bs[a];pr[a]=ix[rot(x)];pf[a]=ix[rev(x)];pc[a]=__builtin_popcount((unsigned)x)&1;
  for(int q=0;q<L;q++){int y=x^(1<<q);if(ix[y]>=0)flips[a].push_back(ix[y]);
   if(!(x&(1<<q))&&ix[y]>=0){up[a][q]=ix[y];np[a]++;}}
 }
 vector<int32_t> orb(dd,-1),reps;vector<uint8_t> sizes;
 for(int64_t k=0;k<dd;k++)if(orb[k]<0){int a=k%d,b=k/d,ar=a,br=b;int n=reps.size(),sz=0;
  for(int z=0;z<L;z++){int64_t j=ar+int64_t(d)*br;if(orb[j]<0){orb[j]=n;sz++;}
   j=pf[ar]+int64_t(d)*pf[br];if(orb[j]<0){orb[j]=n;sz++;}ar=pr[ar];br=pr[br];}
  reps.push_back(k);sizes.push_back(sz);
 }
 int no=reps.size();vector<int> col(no,-1);vector<complex<double>> phase(no);int nc=0;
 for(int o=0;o<no;o++){int k=reps[o],a=k%d,b=k/d,t=orb[b+int64_t(d)*a],p=pc[a]==pc[b]?1:-1;
  if(t<o)continue;
  if(t==o){if(p==wanted){col[o]=nc++;phase[o]=1.;}}
  else{col[o]=col[t]=nc++;double z=1/sqrt(2.);if(p==wanted)phase[o]=phase[t]=z;else{phase[o]=complex<double>(0,z);phase[t]=complex<double>(0,-z);}}
 }
 cerr<<"L="<<L<<" d="<<d<<" orbits="<<no<<" theta="<<wanted<<" dim="<<nc<<"\n";

 vector<int32_t> aa,bb,cc;vector<double>ff;
 for(int o=0;o<no;o++)if(col[o]>=0 && abs(phase[o].real())>1e-15){
  int k=reps[o];aa.push_back(k%d);bb.push_back(k/d);cc.push_back(col[o]);ff.push_back(phase[o].real()*sqrt(double(sizes[o])));
 }
 dump(out+".a",aa);dump(out+".b",bb);dump(out+".c",cc);dump(out+".f",ff);dump(out+".basis",bs);
 ofstream f(out+".json");f<<"{\"dim\":"<<nc<<",\"d\":"<<d<<"}\n";
 return 0;
}


==> reproducibility/pxp_upward_large/dynamics_L18/independent_check.py <==
from pathlib import Path
import numpy as np,json,time
from scipy.sparse import load_npz
from scipy.sparse.linalg import expm_multiply
P=Path(__file__).resolve().parents[1];OUT=Path(__file__).resolve().parent
rows=[]
for p in [1,-1]:
 A=load_npz(P/'data'/f'block_L18_p{p}.npz');g=np.load(P/'data'/f'gibbs_L18_p{p}.npy')
 if p==1:
  ss=np.fromfile(P/'data/steady_L18_p1.bin');u=np.fromfile(P/'data/block_L18_p1.vacuum');x=np.column_stack([u-ss,g-ss])
 else:x=g[:,None]
 tic=time.time();y=expm_multiply(2*A,x,traceA=2*A.diagonal().sum());ref=np.load(OUT/f'checkpoint_t2_p{p}.npz')['vectors']
 row=dict(Theta=p,relative_error=float(np.linalg.norm(y-ref)/np.linalg.norm(y)),per_state_relative_error=(np.linalg.norm(y-ref,axis=0)/np.linalg.norm(y,axis=0)).tolist(),seconds=time.time()-tic)
 rows.append(row);print(json.dumps(row),flush=True)
(OUT/'independent_expm_check.json').write_text(json.dumps(rows,indent=2)+'\n')


==> reproducibility/pxp_upward_large/dynamics_L18/merge_refinement.py <==
from pathlib import Path
import numpy as np,json
P=Path(__file__).resolve().parent
fine=np.genfromtxt(P/'early_observables_L18.csv',delimiter=',',names=True)
coarse=np.genfromtxt(P/'full_dynamics_L18.csv',delimiter=',',names=True)
cols=['t','n_F','n_S','O_F','O_S','deltaO_F','deltaO_S']
A=np.column_stack([fine[c] for c in cols]);B=np.column_stack([coarse[c][coarse['t']>24+1e-8] for c in cols]);M=np.vstack([A,B]);np.savetxt(P/'observables_L18_merged.csv',M,delimiter=',',comments='',header=','.join(cols))
err={c:float(np.max(np.abs(np.interp(coarse['t'][coarse['t']<=24],fine['t'],fine[c])-coarse[c][coarse['t']<=24]))) for c in cols[1:]}
t=M[:,0];nss=.2893585168665861
out=json.loads((P/'summary_L18.json').read_text());out['observable_sampling']='dt=.05 forgt0..24; dt=.5 forgt24..120';out['early_refinement_max_difference_at_shared_grid']=err
for row in out['settling_times_finite_window']:
 obs=row['observable'];eps=row['epsilon'];eF=M[:,1]-nss if obs=='density' else M[:,5];eS=M[:,2]-nss if obs=='density' else M[:,6]
 def settle(e):
  q=np.flatnonzero(abs(e)>eps)
  if not len(q):return 0.,[0.,0.]
  j=q[-1]
  if j==len(t)-1:return None,None
  a,b=abs(e[j]),abs(e[j+1]);return float(t[j]+(a-eps)/(a-b)*(t[j+1]-t[j])),[float(t[j]),float(t[j+1])]
 a,ba=settle(eF);b,bb=settle(eS);row.update(tau_F=a,tau_S=b,last_crossing_bracket_F=ba,last_crossing_bracket_S=bb,time_reduction=None if a is None or b is None or b==0 else 1-a/b)
(P/'summary_L18.json').write_text(json.dumps(out,indent=2)+'\n');print(json.dumps(out,indent=2))


==> reproducibility/pxp_upward_large/dynamics_L18/propagate.py <==
"""Full-space L18 dynamics in exact orthonormal dihedral/Theta bases.
Propagate deviations, with shared Chebyshev recurrence at four sub-times.
No leading-mode reconstruction or low-energy truncation.
"""
from pathlib import Path
import numpy as np, scipy.sparse as sp
from scipy.special import jv
import time,json,argparse
P=Path(__file__).resolve().parents[1];OUT=Path(__file__).resolve().parent
R=25.328193602038546; CENTER=.9

def multi_action(A,X,steps):
    ts=np.asarray(steps);arg=R*ts;m=int(np.ceil(arg.max()+12*arg.max()**(1/3)+30))
    coeff=jv(np.arange(m+1)[:,None],arg[None,:]);coeff[1:]*=2
    out=np.array([coeff[0,j]*X for j in range(len(ts))]);s0=X.copy();s1=(A@X+CENTER*X)/R
    for j in range(len(ts)):out[j]+=coeff[1,j]*s1
    for n in range(2,m+1):
        s2=(2/R)*(A@s1+CENTER*s1)+s0
        for j in range(len(ts)):
            if abs(coeff[n,j])>1e-25:out[j]+=coeff[n,j]*s2
        s0,s1=s1,s2
    out*=np.exp(-CENTER*ts).reshape((-1,)+(1,)*X.ndim)
    return out

def run(parity,end=120):
    tic=time.time();A=sp.load_npz(P/'data'/f'block_L18_p{parity}.npz');tr=np.fromfile(P/'data'/f'block_L18_p{parity}.trace');den=np.fromfile(P/'data'/f'block_L18_p{parity}.density');en=np.fromfile(P/'data'/f'block_L18_p{parity}.energy')/18
    ss=np.fromfile(P/'data'/'steady_L18_p1.bin') if parity==1 else None
    gibbs=np.load(P/'data'/f'gibbs_L18_p{parity}.npy')
    if parity==1:
        vac=np.fromfile(P/'data'/'block_L18_p1.vacuum');X=np.column_stack([vac-ss,gibbs-ss]);nss=den@ss
    else:X=gibbs[:,None];nss=0
    X0=X.copy();records=[];max_trace=0.;validation={}
    def record(t,x):
        row=[t]
        for k in range(x.shape[1]):row += [float(x[:,k]@x[:,k]),float(den@x[:,k]),float(en@x[:,k]),float(tr@x[:,k])]
        records.append(row)
    record(0,X)
    for t in np.arange(0,end,2.):
        Y=multi_action(A,X,[.5,1.,1.5,2.])
        if t==0:
            Z=multi_action(A,X,[1.])[0];Z=multi_action(A,Z,[1.])[0]
            validation['two_half_step_relative_error_at_t2']=float(np.linalg.norm(Y[-1]-Z)/np.linalg.norm(Y[-1]));np.savez_compressed(OUT/f'checkpoint_t2_p{parity}.npz',vectors=Y[-1])
        for j,y in enumerate(Y):
            max_trace=max(max_trace,float(np.max(np.abs(tr@y))))
            record(t+(j+1)*.5,y)
        X=Y[-1].copy()
        if parity==1:X-=ss[:,None]*(tr@X)[None,:]
        if int(t+2)%10==0:
            np.savetxt(OUT/f'block_p{parity}.csv',np.array(records),delimiter=',',header='t,'+','.join(f'{name}_{k}' for k in range(X.shape[1]) for name in ['HS2','dn','energy_density','trace']),comments='')
            print(json.dumps({'Theta':parity,'t':t+2,'seconds':time.time()-tic,'HS2':np.sum(X*X,axis=0).tolist()}),flush=True)
    np.savez_compressed(OUT/f'final_p{parity}.npz',vectors=X)
    validation.update(Theta=parity,elapsed=time.time()-tic,maximum_trace_deviation=max_trace,density_ss=float(nss),R=R,center=CENTER,final_time=end,output_dt=.5)
    (OUT/f'validation_p{parity}.json').write_text(json.dumps(validation,indent=2)+'\n');print(json.dumps(validation),flush=True)
if __name__=='__main__':
    a=argparse.ArgumentParser();a.add_argument('--p',type=int,required=True);a.add_argument('--end',type=float,default=120);q=a.parse_args();run(q.p,q.end)


==> reproducibility/pxp_upward_large/dynamics_L18/refine_early_observables.py <==
from pathlib import Path
import numpy as np,json,time
from scipy.sparse import load_npz
from scipy.special import jv
P=Path(__file__).resolve().parents[1];OUT=Path(__file__).resolve().parent
R=25.328193602038546;c=.9
allrows={};times=None
for p in [1,-1]:
 tic=time.time();A=load_npz(P/'data'/f'block_L18_p{p}.npz');den=np.fromfile(P/'data'/f'block_L18_p{p}.density');en=np.fromfile(P/'data'/f'block_L18_p{p}.energy')/18;g=np.load(P/'data'/f'gibbs_L18_p{p}.npy')
 if p==1:
  ss=np.fromfile(P/'data/steady_L18_p1.bin');u=np.fromfile(P/'data/block_L18_p1.vacuum');X=np.column_stack([u-ss,g-ss]);obs=den
 else:X=g[:,None];obs=en
 tt=[0.];rows=[obs@X];n=0
 for start in np.arange(0,24,4.):
  ts=np.arange(1,81)*.05;m=int(np.ceil(R*4+12*(R*4)**(1/3)+30));coef=jv(np.arange(m+1)[:,None],R*ts[None,:]);coef[1:]*=2
  moments=np.zeros((m+1,X.shape[1]));s0=X.copy();s1=(A@X+c*X)/R;Y=coef[0,-1]*s0+coef[1,-1]*s1;moments[0]=obs@s0;moments[1]=obs@s1
  for k in range(2,m+1):
   s2=(2/R)*(A@s1+c*s1)+s0;Y+=coef[k,-1]*s2;moments[k]=obs@s2;s0,s1=s1,s2
  yy=(coef.T@moments)*np.exp(-c*ts)[:,None];tt.extend(start+ts);rows.extend(yy);X=np.exp(-c*4)*Y
  print(p,start+4,time.time()-tic,flush=True)
 allrows[p]=np.asarray(rows);times=np.asarray(tt)
nss=.2893585168665861;even=allrows[1];odd=allrows[-1][:,0];out=np.column_stack([times,nss+even[:,0],nss+even[:,1],nss+even[:,0],nss+even[:,1]+.1*odd,even[:,0],even[:,1]+.1*odd]);np.savetxt(OUT/'early_observables_L18.csv',out,delimiter=',',comments='',header='t,n_F,n_S,O_F,O_S,deltaO_F,deltaO_S')


==> reproducibility/pxp_upward_large/dynamics_L18/summarize.py <==
from pathlib import Path
import numpy as np,json
P=Path(__file__).resolve().parent
x=np.genfromtxt(P/'block_p1.csv',delimiter=',',names=True);y=np.genfromtxt(P/'block_p-1.csv',delimiter=',',names=True)
n=min(len(x),len(y));x=x[:n];y=y[:n];assert np.allclose(x['t'],y['t']);t=x['t']
nss=.2893585168665861
F=x['HS2_0'];Se=x['HS2_1'];So=y['HS2_0'];S=Se+So
nF=nss+x['dn_0'];nS=nss+x['dn_1'];OF=nF+.1*x['energy_density_0'];OS=nS+.1*y['energy_density_0'];deltaOF=x['dn_0']+.1*x['energy_density_0'];deltaOS=x['dn_1']+.1*y['energy_density_0']
cols=np.column_stack([t,F,S,Se,So,nF,nS,OF,OS,deltaOF,deltaOS,x['dn_0'],x['dn_1'],y['energy_density_0']])
np.savetxt(P/'full_dynamics_L18.csv',cols,delimiter=',',comments='',header='t,HS2_F,HS2_S,HS2_S_even,HS2_S_odd,n_F,n_S,O_F,O_S,deltaO_F,deltaO_S,deltan_F,deltan_S,energy_density_S')
a=np.flatnonzero(F<S);cross=None
if len(a):
 j=a[0];d=F-S;cross=float(t[j-1]-d[j-1]*(t[j]-t[j-1])/(d[j]-d[j-1])) if j else 0
out=dict(L=18,kappa_over_g=.1,beta_g=1,final_time=float(t[-1]),dt=.5,HS2_F_initial=float(F[0]),HS2_S_initial=float(S[0]),initial_farther=bool(F[0]>S[0]),first_crossing_linear_interpolation=cross,HS2_ratio_final=float(F[-1]/S[-1]),steady_density=nss,late_fit_intervals=[],settling_times_finite_window=[])
for lo in [60,80,100]:
 if t[-1]>lo:
  m=(t>=lo)&(t<=t[-1]);gf=-np.polyfit(t[m],np.log(F[m]),1)[0]/2;gs=-np.polyfit(t[m],np.log(S[m]),1)[0]/2;out['late_fit_intervals'].append(dict(tmin=lo,tmax=float(t[-1]),Gamma_F_fit=float(gf),Gamma_S_fit=float(gs),eta_fit=float(gf/gs)))
def settle(e,eps):
 outside=np.flatnonzero(abs(e)>eps)
 if not len(outside):return 0.
 j=outside[-1]
 if j==len(t)-1:return None
 # interpolation of error, not state, around final threshold crossing
 a,b=abs(e[j]),abs(e[j+1]);return float(t[j]+(a-eps)/(a-b)*(t[j+1]-t[j]))
def bracket(e,eps):
 q=np.flatnonzero(abs(e)>eps)
 if not len(q):return [0.,0.]
 j=q[-1]
 return None if j==len(t)-1 else [float(t[j]),float(t[j+1])]
for obs,eF,eS in [('density',x['dn_0'],x['dn_1']),('mixed_witness',deltaOF,deltaOS)]:
 for eps in [.01,.005,1e-3,1e-4,1e-5,1e-6]:
  a,b=settle(eF,eps),settle(eS,eps);out['settling_times_finite_window'].append(dict(observable=obs,epsilon=eps,tau_F=a,tau_S=b,last_crossing_bracket_F=bracket(eF,eps),last_crossing_bracket_S=bracket(eS,eps),time_reduction=None if a is None or b is None or b==0 else 1-a/b))
out['future_bounds_from_trace_contraction']={'T':float(t[-1]),'dimension':5778,'density_F':float(.25*np.sqrt(5778*F[-1])),'density_S':float(.25*np.sqrt(5778*S[-1])),'density_S_using_even_sector':float(.25*np.sqrt(5778*Se[-1])),'mixed_witness_F':float(.35*np.sqrt(5778*F[-1])),'mixed_witness_S':float(.35*np.sqrt(5778*S[-1]))}
for row in out['settling_times_finite_window']:
 key='density' if row['observable']=='density' else 'mixed_witness';bound=out['future_bounds_from_trace_contraction'];row['no_future_recrossing_bound_passes']=bool(max(bound[key+'_F'],bound[key+'_S'])<row['epsilon'])
(P/'summary_L18.json').write_text(json.dumps(out,indent=2)+'\n');print(json.dumps(out,indent=2))


==> reproducibility/pxp_upward_large/method_audit/benchmark_arnoldi.py <==
from pathlib import Path
import sys,time,json,numpy as np
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'small_size_reference/code'))
from compute_upward import make_up
from pxp_basis import hermitian_dihedral_bases
from scipy.sparse.linalg import eigs,LinearOperator,expm_multiply
L=12;t=time.time();bs,H,G,Q,c=make_up(L,.1);Ts=hermitian_dihedral_bases(bs,L)
rows=[]
for sign,T in zip([1,-1],Ts):
 A=(T.conj().T@G@T).real.tocsr();n=A.shape[0];trace=float(A.diagonal().sum());print('block',sign,n,A.nnz,'buildsecs',time.time()-t,flush=True)
 for method in ['LR','exp_dt0.5']:
  tick=time.time();calls=[0]
  if method=='LR':
   def mv(x):calls[0]+=1;return A@x
   op=LinearOperator(A.shape,matvec=mv,dtype=float);z,v=eigs(op,k=6,which='LR',ncv=60,tol=1e-9,maxiter=10000)
  else:
   def mv(x):
    calls[0]+=1;return expm_multiply(A*.5,x,traceA=trace*.5)
   op=LinearOperator(A.shape,matvec=mv,dtype=float);w,v=eigs(op,k=6,which='LM',ncv=30,tol=1e-9,maxiter=1000);z=np.log(w)/.5
  ix=np.argsort(z.real)[::-1];z=z[ix];v=v[:,ix];res=[float(np.linalg.norm(A@v[:,i]-z[i]*v[:,i])) for i in range(len(z))]
  row={'L':L,'Theta':sign,'method':method,'seconds':time.time()-tick,'calls':calls[0],'eigenvalues':[[a.real,a.imag] for a in z],'residuals':res};rows.append(row);print(json.dumps(row),flush=True)
Path('pxp_upward_large/method_audit/solver_benchmark_L12.json').write_text(json.dumps(rows,indent=2))


==> reproducibility/pxp_upward_large/method_audit/cheb_semigroup_check.py <==
from pathlib import Path
import json,time,argparse,numpy as np
from scipy.sparse import load_npz
from scipy.sparse.linalg import LinearOperator,expm_multiply,eigs,ArpackNoConvergence
from chebyshev_action import setup
P=Path(__file__).resolve().parents[1]
def run(L,p,dt=10,k=3,ncv=20,project_trace=False):
 A=load_npz(P/'data'/f'block_L{L}_p{p}.npz');t=time.time();trace=float(A.diagonal().sum());B=A*dt;calls=[0];action,cheb_meta=setup(A,L,dt)
 if project_trace:
  tau=np.fromfile(P/'data'/f'block_L{L}_p{p}.trace',np.float64)
  u=np.fromfile(P/'data'/f'block_L{L}_p{p}.vacuum',np.float64)
  assert p==1 and abs(tau@u-1)<1e-12
 def mv(x):
  calls[0]+=1
  if calls[0]%5==0:print("propagator_call",p,calls[0],"elapsed",time.time()-t,flush=True)
  if project_trace:x=x-u*(tau@x)
  return action(x)
 op=LinearOperator(A.shape,matvec=mv,dtype=float);rng=np.random.default_rng(779+L+p)
 try:w,V=eigs(op,k=k,which='LM',ncv=ncv,tol=1e-9,maxiter=1000,v0=rng.normal(size=A.shape[0]));conv=True
 except ArpackNoConvergence as e:w=e.eigenvalues;V=e.eigenvectors;conv=False
 ls=np.array([np.vdot(v,A@v)/np.vdot(v,v) for v in V.T]);idx=np.argsort(ls.real)[::-1];ls=ls[idx];V=V[:,idx];w=w[idx]
 res=[float(np.linalg.norm(A@v-l*v)/np.linalg.norm(v)) for v,l in zip(V.T,ls)]
 out={'L':L,'Theta':p,'method':'Chebyshev-semigroup-LM','chebyshev':cheb_meta,'dt':dt,'k':k,'ncv':ncv,'trace_projection':project_trace,'converged':conv,'seconds':time.time()-t,'propagator_calls':calls[0],'eigenvalues_rayleigh':[[x.real,x.imag] for x in ls],'rates_from_propagator':(-np.log(abs(w))/dt).tolist(),'residuals_original_generator':res}
 dest=P/'method_audit'/f'cheb_semigroup_L{L}_p{p}_dt{dt:g}_k{k}_P{int(project_trace)}'
 dest.with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n');np.savez(dest.with_suffix('.npz'),eigenvalues=ls,eigenvectors=V)
 print(json.dumps(out,indent=2),flush=True)
if __name__=='__main__':
 a=argparse.ArgumentParser();a.add_argument('--L',type=int,default=14);a.add_argument('--p',type=int,nargs='+',default=[1,-1]);a.add_argument('--dt',type=float,default=10);a.add_argument('--k',type=int,default=3);a.add_argument('--ncv',type=int,default=20);a.add_argument('--project-trace',action='store_true');b=a.parse_args()
 for p in b.p:run(b.L,p,b.dt,b.k,b.ncv,b.project_trace)


==> reproducibility/pxp_upward_large/method_audit/chebyshev_action.py <==
from pathlib import Path
import numpy as np,time,json
from scipy.sparse import load_npz,coo_matrix
from scipy.sparse.linalg import eigsh,expm_multiply
from scipy.special import jv
P=Path(__file__).resolve().parents[1]
def radius(L,kappa=.1):
 mask=(1<<L)-1;rot=lambda x:((x<<1)&mask)|(x>>(L-1));bs=[x for x in range(1<<L) if not(x&rot(x))];ix={x:i for i,x in enumerate(bs)};rows=[];cols=[]
 for b,i in ix.items():
  for j in range(L):
   y=b^(1<<j)
   if y in ix:rows.append(ix[y]);cols.append(i)
 H=coo_matrix((np.ones(len(rows)),(rows,cols)),shape=(len(bs),len(bs))).tocsr()
 emax=eigsh(H,k=1,which='LA',tol=1e-12,return_eigenvectors=False)[0]
 return float(2*emax+2*kappa*L),float(emax)
def setup(A,L,dt=10,degree_extra=0):
 R,emax=radius(L);c=.1*L/2;arg=R*dt;m=int(np.ceil(arg+12*arg**(1/3)+30))+degree_extra;coeff=jv(np.arange(m+1),arg);pref=np.exp(-c*dt)
 def action(v):
  s0=v;s1=(A@v+c*v)/R;out=coeff[0]*s0+2*coeff[1]*s1
  for n in range(2,m+1):
   s2=(2/R)*(A@s1+c*s1)+s0;out+=2*coeff[n]*s2;s0,s1=s1,s2
  return pref*out
 return action,{'R':R,'emaxH':emax,'center_c':c,'degree':m,'dt':dt}
if __name__=='__main__':
 out=[]
 for L in [12,14]:
  for p in [1,-1]:
   A=load_npz(P/'data'/f'block_L{L}_p{p}.npz');v=np.random.default_rng(771).normal(size=A.shape[0]);v/=np.linalg.norm(v);t=time.time();act,meta=setup(A,L);y=act(v);tc=time.time()-t;t=time.time();exact=expm_multiply(A*10,v,traceA=float(A.diagonal().sum())*10);te=time.time()-t
   row={'L':L,'Theta':p,**meta,'cheb_seconds':tc,'expm_seconds':te,'relative_action_error':float(np.linalg.norm(y-exact)/np.linalg.norm(exact)),'norm_exact':float(np.linalg.norm(exact))};out.append(row);print(json.dumps(row),flush=True)
 (P/'method_audit/cheb_benchmark.json').write_text(json.dumps(out,indent=2)+'\n')


==> reproducibility/pxp_upward_large/method_audit/semigroup_check.py <==
from pathlib import Path
import json,time,argparse,numpy as np
from scipy.sparse import load_npz
from scipy.sparse.linalg import LinearOperator,expm_multiply,eigs,ArpackNoConvergence
P=Path(__file__).resolve().parents[1]
def run(L,p,dt=10,k=3,ncv=20,project_trace=False):
 A=load_npz(P/'data'/f'block_L{L}_p{p}.npz');t=time.time();trace=float(A.diagonal().sum());B=A*dt;calls=[0]
 if project_trace:
  tau=np.fromfile(P/'data'/f'block_L{L}_p{p}.trace',np.float64)
  u=np.fromfile(P/'data'/f'block_L{L}_p{p}.vacuum',np.float64)
  assert p==1 and abs(tau@u-1)<1e-12
 def mv(x):
  calls[0]+=1
  if project_trace:x=x-u*(tau@x)
  return expm_multiply(B,x,traceA=trace*dt)
 op=LinearOperator(A.shape,matvec=mv,dtype=float);rng=np.random.default_rng(779+L+p)
 try:w,V=eigs(op,k=k,which='LM',ncv=ncv,tol=1e-9,maxiter=1000,v0=rng.normal(size=A.shape[0]));conv=True
 except ArpackNoConvergence as e:w=e.eigenvalues;V=e.eigenvectors;conv=False
 ls=np.array([np.vdot(v,A@v)/np.vdot(v,v) for v in V.T]);idx=np.argsort(ls.real)[::-1];ls=ls[idx];V=V[:,idx];w=w[idx]
 res=[float(np.linalg.norm(A@v-l*v)/np.linalg.norm(v)) for v,l in zip(V.T,ls)]
 out={'L':L,'Theta':p,'method':'semigroup-LM','dt':dt,'k':k,'ncv':ncv,'trace_projection':project_trace,'converged':conv,'seconds':time.time()-t,'propagator_calls':calls[0],'eigenvalues_rayleigh':[[x.real,x.imag] for x in ls],'rates_from_propagator':(-np.log(abs(w))/dt).tolist(),'residuals_original_generator':res}
 dest=P/'method_audit'/f'semigroup_L{L}_p{p}_dt{dt:g}_k{k}_P{int(project_trace)}'
 dest.with_suffix('.json').write_text(json.dumps(out,indent=2)+'\n');np.savez(dest.with_suffix('.npz'),eigenvalues=ls,eigenvectors=V)
 print(json.dumps(out,indent=2),flush=True)
if __name__=='__main__':
 a=argparse.ArgumentParser();a.add_argument('--L',type=int,default=14);a.add_argument('--p',type=int,nargs='+',default=[1,-1]);a.add_argument('--dt',type=float,default=10);a.add_argument('--k',type=int,default=3);a.add_argument('--ncv',type=int,default=20);a.add_argument('--project-trace',action='store_true');b=a.parse_args()
 for p in b.p:run(b.L,p,b.dt,b.k,b.ncv,b.project_trace)


==> reproducibility/pxp_upward_large/observables/code/check_density.py <==
"""Exact small-chain spectral propagation of the PXP excitation density.
Pure upward projected pumping, kappa=.1,g=1,beta=1. All Theta-even
translation/reflection invariant eigenmodes are retained, not fitted tails.
"""
from pathlib import Path
import sys,json,time
import numpy as np
from scipy.linalg import eig,eigh
from scipy.optimize import brentq
ROOT=Path(__file__).resolve().parents[1]
from upward_model import make_up
from pxp_basis import hermitian_dihedral_bases

def run(L):
 start=time.time();bs,H,G,Q,jumps=make_up(L,.1);d=len(bs)
 Ts=hermitian_dihedral_bases(bs,L);T=Ts[0]
 A=(T.conj().T@G@T).toarray();assert np.linalg.norm(A.imag)<1e-10;A=A.real
 z,le,ri=eig(A,left=True,right=True,check_finite=False)
 order=np.argsort(z.real)[::-1];z=z[order];le=le[:,order];ri=ri[:,order]
 vec=lambda x:x.reshape(-1,order='F')
 ident=T.conj().T@vec(np.eye(d));obs_full=vec(np.diag([b.bit_count()/L for b in bs]));o=T.conj().T@obs_full
 oddnorm=float(np.linalg.norm(Ts[1].conj().T@obs_full));assert oddnorm<1e-12
 zero=int(np.argmin(abs(z)));ss=ri[:,zero]/(ident@ri[:,zero]);ss=ss.real;nss=float((o.conj()@ss).real)
 f=np.zeros((d,d));f[0,0]=1;e,u=eigh(H.toarray());w=np.exp(-e);s=(u*w)@u.conj().T/w.sum()
 states={'allg':f,'Gibbs_beta1':s}
 expgrids=np.linspace(0,200,4001);curves=[];results={}
 for name,rho in states.items():
  v=T.conj().T@vec(rho)-ss
  coeff=(o.conj()@ri)*(le.conj().T@v)/np.sum(le.conj()*ri,axis=0)
  coeff[zero]=0
  relevant=np.flatnonzero((abs(coeff)>1e-10)&(z.real<-1e-9));j=int(relevant[np.argmax(z[relevant].real)])
  def delta(t):return float(np.sum(coeff*np.exp(z*t)).real)
  error=np.empty(len(expgrids))
  for k in range(0,len(expgrids),200):
   tt=expgrids[k:k+200];error[k:k+200]=(coeff[:,None]*np.exp(z[:,None]*tt[None,:])).sum(axis=0).real
  dens=nss+error;curves.append(dens)
  tailbound=float(np.sum(abs(coeff)*np.exp(z.real*expgrids[-1])))
  settling=[]
  for eps in [.1,.05,.01,.005,.001,1e-4,1e-5,1e-6]:
   assert tailbound<eps,(tailbound,eps)
   exceed=np.flatnonzero(abs(error)>eps)
   if not len(exceed):tau=0.
   else:
    k=int(exceed[-1]);assert k<len(expgrids)-1
    tau=float(brentq(lambda t:abs(delta(t))-eps,expgrids[k],expgrids[k+1],xtol=1e-11))
   settling.append({'absolute_density_tolerance':eps,'last_crossing_settling_time':tau})
  results[name]={'initial_density':float(dens[0]),'initial_absolute_density_error':float(abs(error[0])),
   'density_visible_rate':float(-z[j].real),'density_visible_frequency':float(z[j].imag),
   'leading_density_coefficient_abs':float(abs(coeff[j])),'leading_mode_index':j,
   'density_max':float(dens.max()),'density_min':float(dens.min()),'density_tail_bound_at_200':tailbound,
   'settling_times':settling,
   'leading_modes':[{'lambda_re':float(z[k].real),'lambda_im':float(z[k].imag),'coeff_re':float(coeff[k].real),'coeff_im':float(coeff[k].imag)} for k in relevant[:12]]}
  print(L,name,results[name]['initial_density'],results[name]['density_visible_rate'],flush=True)
 out={'L':L,'kappa':.1,'g':1,'beta':1,'steady_density':nss,'Theta_even_dimension':A.shape[0],
  'Theta_odd_projection_norm_of_density':oddnorm,'steady_block_residual':float(np.linalg.norm(A@ss)),
  'full_propagation':'All even-block eigenmodes retained; reconstructed mean density, not no-jump evolution.',
  'time_window':[0,200],'time_step':.05,'finite_grid_caveat':'Last crossings located on .05 grid and refined by scalar root; future t>=200 bounded by sum |c|exp(Re lambda t).',
  'results':results,'seconds':time.time()-start}
 (ROOT/'data'/f'density_L{L}.json').write_text(json.dumps(out,indent=2)+'\n')
 np.savetxt(ROOT/'data'/f'density_L{L}.csv',np.c_[expgrids,*curves,np.full(len(expgrids),nss)],delimiter=',',header='t,density_allg,density_Gibbs_beta1,density_ss',comments='')
 print(json.dumps({k:v for k,v in out.items() if k!='results'}),flush=True)
 return out

if __name__=='__main__':
 for L in [8,10,12]:run(L)


==> reproducibility/pxp_upward_large/observables/code/check_mixed_witness.py <==
"""Observable O_lambda=N_r/L+lambda H/(gL), lambda=.1, L8.
This is a density-plus-coherence witness, not excitation population alone.
"""
from pathlib import Path
import sys,json,numpy as np
from scipy.linalg import eig,eigh
from scipy.optimize import brentq
R=Path(__file__).resolve().parents[1]
from upward_model import make_up
from pxp_basis import hermitian_dihedral_bases
L=8;kappa=.1;lam=.1;bs,H,G,Q,_=make_up(L,kappa);d=len(bs);Ts=hermitian_dihedral_bases(bs,L)
vec=lambda x:x.reshape(-1,order='F')
e,u=eigh(H.toarray());w=np.exp(-e);slow=(u*w)@u.conj().T/w.sum();fast=np.zeros((d,d));fast[0,0]=1
N=np.diag([b.bit_count()/L for b in bs]);h=H.toarray()/L
ss=None;rates=[];Fco=[];Sco=[];Fenergy=[];Senergy=[];Fden=[];Sden=[]
for sign,T in zip([1,-1],Ts):
 A=(T.conj().T@G@T).toarray().real;z,le,ri=eig(A,left=True,right=True);order=np.argsort(z.real)[::-1];z=z[order];le=le[:,order];ri=ri[:,order]
 if sign==1:
  iz=np.argmin(abs(z));tr=T.conj().T@vec(np.eye(d));sv=ri[:,iz]/(tr@ri[:,iz]);ss=sv.real;nss=float((vec(N).conj()@(T@ss)).real)
 else:iz=None
 on=T.conj().T@vec(N);oh=T.conj().T@vec(h)
 co=[];ce=[];cn=[]
 for state in [fast,slow]:
  v=T.conj().T@vec(state)-(ss if sign==1 else 0)
  prep=(le.conj().T@v)/np.sum(le.conj()*ri,axis=0)
  n=(on.conj()@ri)*prep;en=(oh.conj()@ri)*prep
  if iz is not None:n[iz]=0;en[iz]=0
  co.append(n+lam*en);ce.append(en);cn.append(n)
 rates.extend(z);Fco.extend(co[0]);Sco.extend(co[1]);Fenergy.extend(ce[0]);Senergy.extend(ce[1]);Fden.extend(cn[0]);Sden.extend(cn[1])
z=np.array(rates);Fco=np.array(Fco);Sco=np.array(Sco);Fenergy=np.array(Fenergy);Senergy=np.array(Senergy);Fden=np.array(Fden);Sden=np.array(Sden)
ts=np.linspace(0,200,4001)
def curve(co):return (co[:,None]*np.exp(z[:,None]*ts)).sum(axis=0).real
curves={};out={'L':L,'kappa':kappa,'g':1,'beta':1,'lambda':lam,'observable':'O=N_r/L+lambda H/(gL)','steady_O':nss,'note':'O combines population with conditional-X coherence. It is not pure excitation density.','states':{}}
for name,co in [('allg',Fco),('Gibbs_beta1',Sco)]:
 error=curve(co);curves[name]=nss+error;vis=np.flatnonzero((abs(co)>1e-10)&(z.real<-1e-9));j=vis[np.argmax(z[vis].real)]
 tailbound=float(np.sum(abs(co)*np.exp(z.real*200)))
 rec={'O_initial':float(nss+error[0]),'initial_error':float(abs(error[0])),'O_visible_rate':float(-z[j].real),'O_visible_frequency':float(z[j].imag),'leading_coefficient_abs':float(abs(co[j])),'tailbound_at_200':tailbound,'settling_times':[]}
 for eps in [.1,.05,.01,.005,.001,1e-4,1e-5,1e-6,1e-7]:
  assert tailbound<eps
  ix=np.flatnonzero(abs(error)>eps)
  if len(ix):
   k=int(ix[-1]);tau=float(brentq(lambda t:abs(np.sum(co*np.exp(z*t)).real)-eps,ts[k],ts[k+1],xtol=1e-11))
  else:tau=0.
  rec['settling_times'].append({'epsilon':eps,'tau':tau})
 out['states'][name]=rec
out['eta_O']=out['states']['allg']['O_visible_rate']/out['states']['Gibbs_beta1']['O_visible_rate']
np.savetxt(R/'data/mixed_witness_L8.csv',np.c_[ts,curves['allg'],curves['Gibbs_beta1'],np.full(len(ts),nss),nss+curve(Fden),nss+curve(Sden),curve(Fenergy),curve(Senergy)],delimiter=',',header='t,O_allg,O_Gibbs_beta1,O_ss,n_allg,n_Gibbs_beta1,energy_density_allg,energy_density_Gibbs_beta1',comments='')
(R/'data/mixed_witness_L8.json').write_text(json.dumps(out,indent=2)+'\n')
print(json.dumps(out,indent=2))


==> reproducibility/pxp_upward_large/observables/code/plot_density.py <==
from pathlib import Path
import json,numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
R=Path(__file__).resolve().parents[1];(R/'figures').mkdir(exist_ok=True)
a=np.genfromtxt(R/'data/density_L8.csv',delimiter=',',names=True);d=json.loads((R/'data/density_L8.json').read_text())
plt.rcParams.update({'font.family':'serif','mathtext.fontset':'stix','font.size':10})
f,ax=plt.subplots(1,3,figsize=(10.6,3.3));f.subplots_adjust(left=.07,right=.985,bottom=.18,top=.81,wspace=.36)
for i,q in enumerate(ax):q.tick_params(direction='in',top=True,right=True);q.text(-.17,1.05,'('+chr(97+i)+')',transform=q.transAxes,fontweight='bold')
for key,name,col,ls in [('allg','F: all-g','#176C92','-'),('Gibbs_beta1',r'S: Gibbs, $\beta g=1$','#C55235','--')]:
 y=a['density_'+key];ax[0].plot(a['t'],y,color=col,ls=ls,label=name)
 ax[1].plot(a['t'],np.log10(np.maximum(abs(y-a['density_ss']),1e-18)),color=col,ls=ls,label=name)
 rr=d['results'][key]['settling_times'];xx=[-np.log10(x['absolute_density_tolerance']) for x in rr];yy=[x['last_crossing_settling_time'] for x in rr]
 ax[2].plot(xx,yy,'o'+ls,color=col,ms=4,label=name)
ax[0].axhline(d['steady_density'],color='#666666',ls=':',lw=.8);ax[0].set(xlim=(0,30),ylim=(0,.42),xlabel=r'$gt$',ylabel=r'$\langle N_r(t)\rangle/L$');ax[0].legend(frameon=False,loc='lower right',fontsize=8)
ax[1].set(xlim=(0,100),ylim=(-8,-.4),xlabel=r'$gt$',ylabel=r'$\log_{10}|n_r(t)-n_{r,ss}|$')
ax[2].set(xlabel=r'$-\log_{10}\epsilon$',ylabel=r'$g\tau_{\mathrm{settle}}(\epsilon)$');ax[2].legend(frameon=False,loc='upper left',fontsize=8)
f.suptitle(r'Excitation density does not see the $\Theta$-odd slow mode: $L=8$, $\kappa/g=0.1$',fontsize=12)
f.savefig(R/'figures/density_preparation_check.png',dpi=220,bbox_inches='tight');plt.close(f)
summary=[]
for L in [8,10,12]:
 d=json.loads((R/f'data/density_L{L}.json').read_text());F=d['results']['allg'];S=d['results']['Gibbs_beta1']
 row={'L':L,'n_ss':d['steady_density'],'n_F0':F['initial_density'],'n_S0':S['initial_density'],'Gamma_density_F':F['density_visible_rate'],'Gamma_density_S':S['density_visible_rate'],'eta_density':F['density_visible_rate']/S['density_visible_rate'],'settling_times':[]}
 for x,y in zip(F['settling_times'],S['settling_times']):row['settling_times'].append({'epsilon':x['absolute_density_tolerance'],'tau_F':x['last_crossing_settling_time'],'tau_S':y['last_crossing_settling_time'],'time_gain_S_over_F':y['last_crossing_settling_time']/x['last_crossing_settling_time']})
 summary.append(row)
(R/'data/density_summary.json').write_text(json.dumps(summary,indent=2)+'\n')


==> reproducibility/pxp_upward_large/observables/code/plot_mixed_witness.py <==
from pathlib import Path
import json,numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
R=Path(__file__).resolve().parents[1];(R/'figures').mkdir(exist_ok=True)
a=np.genfromtxt(R/'data/mixed_witness_L8.csv',delimiter=',',names=True);d=json.loads((R/'data/mixed_witness_L8.json').read_text())
plt.rcParams.update({'font.family':'serif','mathtext.fontset':'stix','font.size':10})
f,ax=plt.subplots(1,3,figsize=(10.6,3.3));f.subplots_adjust(left=.07,right=.985,bottom=.18,top=.81,wspace=.36)
for i,q in enumerate(ax):q.tick_params(direction='in',top=True,right=True);q.text(-.17,1.05,'('+chr(97+i)+')',transform=q.transAxes,fontweight='bold')
for key,name,col,ls in [('allg','F: all-g','#176C92','-'),('Gibbs_beta1',r'S: Gibbs, $\beta g=1$','#C55235','--')]:
 y=a['O_'+key];ax[0].plot(a['t'],y,color=col,ls=ls,label=name)
 ax[1].plot(a['t'],np.log10(np.maximum(abs(y-a['O_ss']),1e-18)),color=col,ls=ls,label=name)
 rr=d['states'][key]['settling_times'];ax[2].plot([-np.log10(x['epsilon']) for x in rr],[x['tau'] for x in rr],'o'+ls,color=col,ms=4,label=name)
ax[0].axhline(d['steady_O'],color='#666666',ls=':',lw=.8);ax[0].set(xlim=(0,30),ylim=(0,.42),xlabel=r'$gt$',ylabel=r'$\langle O_{0.1}(t)\rangle$');ax[0].legend(frameon=False,loc='lower right',fontsize=8)
ax[1].set(xlim=(0,140),ylim=(-8,-.4),xlabel=r'$gt$',ylabel=r'$\log_{10}|\langle O(t)\rangle-O_{ss}|$');ax[1].legend(frameon=False,loc='upper right',fontsize=8)
ax[2].set(xlabel=r'$-\log_{10}\epsilon$',ylabel=r'$g\tau_{\mathrm{settle}}(\epsilon)$');ax[2].legend(frameon=False,loc='upper left',fontsize=8)
f.suptitle(r'Density-plus-coherence witness: $O_{0.1}=N_r/L+0.1H/(gL)$, $L=8$, $\kappa/g=0.1$',fontsize=12)
f.savefig(R/'figures/mixed_witness_preparation_check.png',dpi=220,bbox_inches='tight');plt.close(f)


==> reproducibility/pxp_upward_large/observables/code/pxp_basis.py <==
"""PXP constrained Lindbladian and exact spatial/antiunitary symmetry bases."""
import numpy as np
import scipy.sparse as sp

def model(L,gamma,kappa):
    mask=(1<<L)-1
    rotate=lambda b:((b<<1)&mask)|(b>>(L-1))
    basis=[b for b in range(1<<L) if not(b&rotate(b))]
    ix={b:i for i,b in enumerate(basis)};d=len(basis)
    H=sp.lil_matrix((d,d),dtype=complex); cs=[]
    for j in range(L):
        c=sp.lil_matrix((d,d),dtype=complex)
        for b,i in ix.items():
            bf=b^(1<<j)
            if bf in ix:H[ix[bf],i]+=1
            if b&(1<<j):c[ix[b^(1<<j)],i]=1
        cs.append(c.tocsr())
    H=H.tocsr();I=sp.eye(d,format='csr')
    G=-1j*(sp.kron(I,H,format='csr')-sp.kron(H.T,I,format='csr'))
    if gamma:
        G+=sp.diags(np.array([-gamma*(b^a).bit_count() for a in basis for b in basis],dtype=float),format='csr')
    for c in cs:
        K=c.conj().T@c
        G+=kappa*(sp.kron(c.conj(),c,format='csr')-(sp.kron(I,K,format='csr')+sp.kron(K.T,I,format='csr'))/2)
    perm=np.array([ix[rotate(b)] for b in basis])
    dp=np.array([perm[b]+d*perm[a] for a in range(d) for b in range(d)])
    seen=np.zeros(d*d,bool);rows=[];cols=[];weights=[];col=0
    for k in range(d*d):
        if seen[k]:continue
        orbit=[];j=k
        while not seen[j]:seen[j]=True;orbit.append(j);j=dp[j]
        rows+=orbit;cols +=[col]*len(orbit);weights +=[1/np.sqrt(len(orbit))]*len(orbit);col+=1
    Q=sp.csr_matrix((weights,(rows,cols)),shape=(d*d,col))
    return basis,H,G,Q

def hermitian_dihedral_bases(basis,L):
    """Invariant under translations and reflections, split by Theta=P K.

    K is complex conjugation and P=(-1)^N.  Theta is real-linear on Hermitian
    matrices.  A Hermitian orthonormal basis in each eigenspace yields real
    generator matrices.  Every eigenvalue in each finite block is retained.
    """
    d=len(basis);ix={b:i for i,b in enumerate(basis)};mask=(1<<L)-1
    rotate=lambda b:((b<<1)&mask)|(b>>(L-1))
    reflect=lambda b:int(f'{b:0{L}b}'[::-1],2)
    pr=np.array([ix[rotate(b)] for b in basis]);pf=np.array([ix[reflect(b)] for b in basis])
    rot=np.array([pr[b]+d*pr[a] for a in range(d) for b in range(d)])
    ref=np.array([pf[b]+d*pf[a] for a in range(d) for b in range(d)])
    orbit_of=np.full(d*d,-1,int);orbits=[]
    for k in range(d*d):
        if orbit_of[k]>=0:continue
        orb=set();j=k
        for _ in range(L):orb.add(int(j));orb.add(int(ref[j]));j=rot[j]
        orb=np.array(sorted(orb),int); idx=len(orbits);orbit_of[orb]=idx;orbits.append(orb)
    reps=[o[0] for o in orbits]
    trans=np.array([orbit_of[(k%d)*d+k//d] for k in reps])
    parity=np.array([(-1)**((basis[k%d].bit_count()+basis[k//d].bit_count())%2) for k in reps])
    output=[]
    for wanted in [1,-1]:
        rows=[];cols=[];vals=[];col=0
        for j,orb in enumerate(orbits):
            t=trans[j]
            if t<j:continue
            if t==j:
                if parity[j]!=wanted:continue
                rows.extend(orb);cols.extend([col]*len(orb));vals.extend([1/np.sqrt(len(orb))]*len(orb));col+=1
            else:
                ot=orbits[t];norm=np.sqrt(2*len(orb))
                # Symmetric real dyad combination has Theta parity p;
                # antisymmetric imaginary Hermitian combination has parity -p.
                c1,c2=(1,1) if parity[j]==wanted else (1j,-1j)
                rows.extend(orb);rows.extend(ot);cols.extend([col]*(len(orb)+len(ot)))
                vals.extend([c1/norm]*len(orb));vals.extend([c2/norm]*len(ot));col+=1
        output.append(sp.csr_matrix((vals,(rows,cols)),shape=(d*d,col),dtype=complex))
    return output


==> reproducibility/pxp_upward_large/observables/code/upward_model.py <==
"""Standalone upward-pump model, g=1, periodic Rydberg blockade."""
import numpy as np
import scipy.sparse as sp
from pxp_basis import model

def make_up(L,kappa):
    bs,H,_,Q=model(L,0,0);d=len(bs);ix={b:i for i,b in enumerate(bs)}
    I=sp.eye(d,format='csr');G=-1j*(sp.kron(I,H)-sp.kron(H.T,I))
    jumps=[]
    for j in range(L):
        rows=[];cols=[]
        for b,i in ix.items():
            y=b|(1<<j)
            if not (b>>j&1) and y in ix:rows.append(ix[y]);cols.append(i)
        c=sp.csr_matrix((np.ones(len(rows)),(rows,cols)),shape=(d,d));jumps.append(c)
        K=c.conj().T@c
        G+=kappa*(sp.kron(c.conj(),c)-(sp.kron(I,K)+sp.kron(K.T,I))/2)
    return bs,H,G.tocsr(),Q,jumps



==> reproducibility/pxp_upward_large/preparation/code/check_weight_tolerance.py <==
from pathlib import Path
import json,numpy as np
R=Path(__file__).resolve().parents[1];B=R.parent
s=json.loads((R/'data/selected_mixture_L10.json').read_text());p=s['chosen']['weights'][1]['weight'];ns=s['steady_density']
a=np.genfromtxt(R/'data/selected_mixture_density_L10.csv',delimiter=',',names=True)
b=np.genfromtxt(B/'observables/data/density_L10.csv',delimiter=',',names=True)
assert np.allclose(a['t'],b['t']);t=a['t'];g=b['density_allg'];neel=(a['n_F']-(1-p)*g)/p
rows=[]
for delta in [-.01,-.005,-.001,0,.001,.005,.01]:
 pp=p+delta;y=(1-pp)*g+pp*neel;record={'delta_p':delta,'p':pp,'initial_density':float(y[0]),'settling_times':[]}
 for eps in [.01,.001,.0001,.00001,.000001]:
  vals=[]
  for z in [y,a['n_Gibbs_beta1']]:
   err=abs(z-ns);ix=np.flatnonzero(err>eps)
   if not len(ix):vals.append(0.);continue
   j=ix[-1]
   vals.append(float(t[j]+(t[j+1]-t[j])*(err[j]-eps)/(err[j]-err[j+1])))
  record['settling_times'].append({'eps':eps,'F':vals[0],'S':vals[1],'S_over_F':vals[1]/vals[0]})
 rows.append(record)
out={'L':10,'kappa':.1,'target_p':p,'method':'Exact linearity of density curves; .05 grid last-crossing interpolation. Generic nonzero delta_p restores asymptotic rate .119396289, so finite-threshold gains are not an error-robust asymptotic theorem.','rows':rows}
(R/'data/preparation_weight_tolerance_L10.json').write_text(json.dumps(out,indent=2)+'\n')
for row in rows:print(row['delta_p'],[(x['eps'],x['S_over_F']) for x in row['settling_times']])


==> reproducibility/pxp_upward_large/preparation/code/find_selected_mixture.py <==
"""Search numerically tuned physical preparations.

The selected density rate is an oscillatory ENVELOPE rate, not a scalar
pointwise logarithmic limit. The weight cancellation is not symmetry-protected.
"""
from pathlib import Path
import sys,json,argparse,time
import numpy as np
from scipy.linalg import eig,eigh,eigvalsh
from scipy.optimize import linprog,brentq
BASE=Path(__file__).resolve().parents[2]
sys.path.insert(0,str(BASE/'small_size_reference/code'))
from compute_upward import make_up
from pxp_basis import hermitian_dihedral_bases
ROOT=Path(__file__).resolve().parents[1]
def run(L):
 t0=time.time();bs,H,G,Q,cs=make_up(L,.1);d=len(bs);T=hermitian_dihedral_bases(bs,L)[0];A=(T.conj().T@G@T).toarray().real
 ev,le,ri=eig(A,left=True,right=True);order=np.argsort(ev.real)[::-1];ev=ev[order];le=le[:,order];ri=ri[:,order]
 ss=(T@ri[:,0]).reshape((d,d),order='F');ss=(ss/np.trace(ss));ss=(ss+ss.conj().T)/2
 vec=lambda r:r.reshape(-1,order='F');vss=T.conj().T@vec(ss)
 e,u=eigh(H.toarray());w=np.exp(-e);ref=(u*w)@u.conj().T/w.sum();vf=T.conj().T@vec(ref-ss)
 occ=np.array([b.bit_count()/L for b in bs]);ns=float(np.dot(occ,ss.diagonal().real));refn=float(np.dot(occ,ref.diagonal().real));refD=float(abs(eigvalsh(ref-ss)).sum()/2)
 mask=(1<<L)-1;rot=lambda b:((b<<1)&mask)|(b>>(L-1));refl=lambda b:int(f'{b:0{L}b}'[::-1],2);ix={b:i for i,b in enumerate(bs)}
 seen=set();states=[];labels=[];initialn=[]
 for b in bs:
  if b in seen:continue
  orb=set();x=b
  for _ in range(L):orb.add(x);orb.add(refl(x));x=rot(x)
  seen.update(orb);r=np.zeros((d,d),complex)
  for x in orb:r[ix[x],ix[x]]=1/len(orb)
  states.append(r);labels.append({'type':'classical_dihedral_orbit','representative':f'{b:0{L}b}','orbit_size':len(orb)})
 z0=sum(1<<j for j in range(0,L,2));z1=mask^z0;q=np.zeros(d);q[ix[z0]]=q[ix[z1]]=1/np.sqrt(2)
 states.append(np.outer(q,q));labels.append({'type':'Z2cat'})
 V=np.column_stack([T.conj().T@vec(r-ss) for r in states]);nn=np.array([np.dot(occ,r.diagonal().real) for r in states])
 j=1;lam=ev[j];c=le[:,j].conj()@V
 eq=[np.ones(len(states)),c.real]
 if abs(lam.imag)>1e-8:eq.append(c.imag)
 eq=np.array(eq);eq[1:]/=np.maximum(np.linalg.norm(eq[1:],axis=1,keepdims=True),1e-100)
 beq=np.zeros(len(eq));beq[0]=1
 rng=np.random.default_rng(123);objectives=[nn,-nn]+[rng.normal(size=len(states)) for _ in range(50)]
 candidates=[]
 for objective in objectives:
  res=linprog(objective,A_eq=eq,b_eq=beq,bounds=(0,None),method='highs')
  if not res.success:continue
  p=res.x;p[p<1e-10]=0;p/=p.sum();rho=sum(x*y for x,y in zip(p,states));v=T.conj().T@vec(rho-ss)
  overlaps=abs(le.conj().T@v)/np.linalg.norm(le,axis=0)
  visible=np.flatnonzero((ev.real < -1e-8)&(overlaps>1e-8));jj=visible[0]
  n=float(nn@p);D=float(abs(eigvalsh(rho-ss)).sum()/2)
  candidates.append({'weights':[{'weight':float(p[k]),**labels[k]} for k in np.flatnonzero(p>1e-10)],'initial_density':n,'initial_density_error':abs(n-ns),'Dtr0':D,'selected_rate':float(-ev[jj].real),'selected_frequency':float(ev[jj].imag),'removed_rate':float(-lam.real),'removed_overlap':float(overlaps[j]),'v':v,'rho':rho,'p':p})
 candidates.sort(key=lambda c:(c['Dtr0']>refD,c['initial_density_error']>abs(refn-ns),c['initial_density_error']),reverse=True)
 out={'L':L,'kappa':.1,'steady_density':ns,'reference_density':refn,'reference_Dtr0':refD,'reference_density_error':abs(refn-ns),'candidate_count':len(candidates),'classical_orbits':len(states)-1,'removed_mode':{'rate':float(-lam.real),'frequency':float(lam.imag)},'candidates':[]}
 for c in candidates[:8]:out['candidates'].append({k:v for k,v in c.items() if k not in ['v','rho','p']})
 if candidates:
  c=candidates[0];vv=c['v'];ts=np.linspace(0,200,4001)
  obs=T.conj().T@vec(np.diag(occ));rweights=obs.conj()@ri
  invri=np.linalg.inv(ri);coeffF=rweights*(invri@vv);coeffS=rweights*(invri@vf)
  exp=np.exp(np.outer(ts,ev));curves=[ns+(exp@co).real for co in [coeffF,coeffS]]
  out['chosen']=out['candidates'][0].copy();out['chosen']['finite_grid_settling_times']=[]
  for eps in [.01,.005,.001,.0001,.00001,.000001]:
   vals=[]
   for y,co in zip(curves,[coeffF,coeffS]):
    ixout=np.flatnonzero(abs(y-ns)>eps)
    if not len(ixout):vals.append(0.);continue
    k=int(ixout[-1]);aa=ts[k];bb=ts[k+1] if k+1<len(ts) else np.nan
    fun=lambda t:abs(np.sum(co*np.exp(ev*t)).real)-eps
    vals.append(float(brentq(fun,aa,bb)) if np.isfinite(bb) else None)
   out['chosen']['finite_grid_settling_times'].append({'eps':eps,'F':vals[0],'S':vals[1],'S_over_F':vals[1]/vals[0] if vals[0] else None})
  out['chosen']['tail_envelope_bound_at_200_F']=float(np.sum(abs(coeffF)*np.exp(ev.real*200)))
  out['chosen']['tail_envelope_bound_at_200_S']=float(np.sum(abs(coeffS)*np.exp(ev.real*200)))
  np.savetxt(ROOT/'data'/f'selected_mixture_density_L{L}.csv',np.column_stack([ts,*curves]),delimiter=',',header='t,n_F,n_Gibbs_beta1',comments='')
  # Full state propagation in the even block via complete spectral expansion.
  tss=np.linspace(0,120,241);vr=invri@vv;refve=T.conj().T@vec(ref-ss)
  # Ref has an additional odd block; use full sparse propagation for trace sample.
  from scipy.sparse.linalg import expm_multiply
  trajectories=[]
  for rho in [c['rho'],ref]:
   statesv=expm_multiply(G,vec(rho-ss),start=0,stop=120,num=241)
   trajectories.append(np.array([abs(eigvalsh(x.reshape((d,d),order='F'))).sum()/2 for x in statesv]))
  np.savetxt(ROOT/'data'/f'selected_mixture_trace_L{L}.csv',np.column_stack([tss,*trajectories]),delimiter=',',header='t,Dtr_selected,Dtr_Gibbs_beta1',comments='')
  out['chosen']['trace_final_ratio']=float(trajectories[0][-1]/trajectories[1][-1])
  crossing=np.flatnonzero((trajectories[0][:-1]>=trajectories[1][:-1])&(trajectories[0][1:]<trajectories[1][1:]))
  out['chosen']['trace_first_cross_bracket']=[float(tss[crossing[0]]),float(tss[crossing[0]+1])] if len(crossing) else None
 out['seconds']=time.time()-t0;(ROOT/'data'/f'selected_mixture_L{L}.json').write_text(json.dumps(out,indent=2)+'\n');print(json.dumps(out,indent=2),flush=True)
if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--L',nargs='+',type=int,default=[10,8]);a=p.parse_args()
 for L in a.L:run(L)


==> reproducibility/pxp_upward_large/small_size_reference/code/check_pump_algebra.py <==
"""Independent matrix checks for constrained upward pumping of a PXP chain."""
from pathlib import Path
import json
import numpy as np

ROOT=Path(__file__).resolve().parents[1]
def build(L):
    mask=(1<<L)-1
    rot=lambda b:((b<<1)&mask)|(b>>(L-1))
    bs=[b for b in range(1<<L) if not(b&rot(b))]
    ix={b:i for i,b in enumerate(bs)};d=len(bs)
    down=[]; hs=[];ps=[]
    for j in range(L):
        a=np.zeros((d,d))
        for b,i in ix.items():
            if b>>j&1:a[ix[b^(1<<j)],i]=1
        down.append(a);hs.append(a+a.T)
        ps.append(np.diag([1-(b>>j&1) for b in bs]))
    return bs,sum(hs),down,hs,ps

def adj(c,O):
    k=c.T@c
    return c.T@O@c-(k@O+O@k)/2

def main():
 rows=[]
 for L in range(3,11):
    bs,H,down,hs,ps=build(L)
    up=[a.T for a in down]
    exact=sum(adj(a,H) for a in up)
    predicted=-.5*sum(hs[j]@(np.eye(len(bs))+ps[(j-2)%L]+ps[(j+2)%L]) for j in range(L))
    coeff=-np.vdot(H,exact).real/np.vdot(H,H).real
    P=np.diag([(-1)**b.bit_count() for b in bs])
    row={'L':L,'d':len(bs),'upward_formula_error':float(np.linalg.norm(exact-predicted)),
         'best_H_rate_coefficient_per_kappa':float(coeff),
         'H_eigenoperator_relative_residual':float(np.linalg.norm(exact+coeff*H)/np.linalg.norm(H)),
         'downward_H_identity_error':float(np.linalg.norm(sum(adj(a,H) for a in down)+.5*H)),
         'chiral_H_error':float(np.linalg.norm(P@H@P+H)),
         'pump_chiral_error':float(max(np.linalg.norm(P@a@P+a) for a in up))}
    rows.append(row)
 (ROOT/'data/pump_algebra_checks.json').write_text(json.dumps(rows,indent=2)+'\n')
 print(json.dumps(rows,indent=2))
if __name__=='__main__':main()


==> reproducibility/pxp_upward_large/small_size_reference/code/check_upward_blocks.py <==
"""Check block invariance, spectrum completeness, and decay assignments."""
from pathlib import Path
import json
import numpy as np
import scipy.sparse as sp
from compute_upward import make_up
from pxp_basis import hermitian_dihedral_bases
ROOT=Path(__file__).resolve().parents[1]
rows=[]
for L,k in [(6,.1),(6,.4),(6,1.),(8,.1),(8,.4),(10,.1),(10,.4),(12,.1)]:
    p=ROOT/'data'/f'up_result_L{L}_k{k}.json'
    if not p.exists():continue
    d=json.loads(p.read_text());bs,H,G,Q,_=make_up(L,k)
    Ts=hermitian_dihedral_bases(bs,L);checks=[];zero=0
    for sign,T in zip([1,-1],Ts):
        Ac=(T.conj().T@G@T).toarray()
        rng=np.random.default_rng(817);errors=[]
        for _ in range(3):
            x=rng.normal(size=T.shape[1]);v=T@x
            errors.append(float(np.linalg.norm(G@v-T@(Ac@x))/np.linalg.norm(v)))
        orth=float(sp.linalg.norm(T.conj().T@T-sp.eye(T.shape[1])))
        z=np.genfromtxt(ROOT/'data'/f'up_spectrum_L{L}_k{k}_Theta{sign}.csv',delimiter=',',skip_header=1)
        nzero=int(np.sum(np.linalg.norm(z,axis=1)<1e-8));zero+=nzero
        assert len(z)==T.shape[1]
        checks.append({'Theta':sign,'dimension':T.shape[1],'maximum_random_invariance_residual':max(errors),
                       'orthonormality_residual':orth,'zero_eigenvalue_count':nzero})
    f=d['state_results']['allg'];s=d['state_results']['Gibbs1.0']
    row={'L':L,'kappa':k,'Dtr_F0':f['Dtr0'],'Dtr_S0':s['Dtr0'],'Gamma_F':f['rate'],'Gamma_S':s['rate'],
         'eta':f['rate']/s['rate'],'steady_excitation_density':d['steady_excitation_density'],
         'steady_residual':d['steady_residual'],'stationary_modes_in_relevant_space':zero,'block_checks':checks,
         'eigenpair_residual_max':max(b['leading_right_residual'] for b in d['blocks'])}
    if 'dynamics'in d:row['dynamics_allg_vs_Gibbs1']=d['dynamics']['comparisons']['allg']
    rows.append(row)
    assert zero==1 and f['Dtr0']>s['Dtr0'] and f['rate']>s['rate']
    assert max(x['maximum_random_invariance_residual'] for x in checks)<1e-12
(ROOT/'data'/'upward_numerical_summary.json').write_text(json.dumps(rows,indent=2)+'\n')
print(json.dumps(rows,indent=2))


==> reproducibility/pxp_upward_large/small_size_reference/code/compute_upward.py <==
"""Uniform projected excitation pumping in the periodic PXP chain.

H=sum PXP has flip matrix element g=1. J_j=sqrt(kappa) P sigma+ P.
This describes incoherent pumping r<-g, not atom insertion or atom removal.
Complete translation/reflection invariant Hermitian operator blocks are
split by Theta(X)=(-1)^N X* (-1)^N. All eigenpairs in both blocks are retained.
"""
from pathlib import Path
import argparse,json,time
import numpy as np
import scipy.sparse as sp
from scipy.linalg import eig,eigh,eigvalsh
from scipy.sparse.linalg import expm_multiply
from pxp_basis import model,hermitian_dihedral_bases
ROOT=Path(__file__).resolve().parents[1]

def make_up(L,kappa):
    bs,H,_,Q=model(L,0,0);d=len(bs);ix={b:i for i,b in enumerate(bs)}
    I=sp.eye(d,format='csr');G=-1j*(sp.kron(I,H)-sp.kron(H.T,I))
    jumps=[]
    for j in range(L):
        rows=[];cols=[]
        for b,i in ix.items():
            y=b|(1<<j)
            if not (b>>j&1) and y in ix:rows.append(ix[y]);cols.append(i)
        c=sp.csr_matrix((np.ones(len(rows)),(rows,cols)),shape=(d,d));jumps.append(c)
        K=c.conj().T@c
        G+=kappa*(sp.kron(c.conj(),c)-(sp.kron(I,K)+sp.kron(K.T,I))/2)
    return bs,H,G.tocsr(),Q,jumps

def calculate(L,kappa=.1,propagate=False,beta=1.,tmax=None):
    start=time.monotonic();bs,H,G,Q,cs=make_up(L,kappa);d=len(bs)
    Ts=hermitian_dihedral_bases(bs,L);vec=lambda x:x.reshape(-1,order='F')
    f=np.zeros((d,d),complex);f[0,0]=1
    ix={b:i for i,b in enumerate(bs)};z0=sum(1<<j for j in range(0,L,2));z1=((1<<L)-1)^z0
    zz=np.zeros(d,complex);zz[ix[z0]]=zz[ix[z1]]=1/np.sqrt(2)
    neel=np.zeros((d,d),complex);neel[ix[z0],ix[z0]]=neel[ix[z1],ix[z1]]=.5
    states={'allg':f,'Z2cat':np.outer(zz,zz.conj()),'Neelmix':neel,'maxmix':np.eye(d)/d}
    e,u=eigh(H.toarray())
    for b in [.25,1.,1.5,2.]:
        w=np.exp(-b*e);states['Gibbs'+str(b)]=(u*w)@u.conj().T/w.sum()
    blocks=[];spectral=[];ss=None
    out={'L':L,'kappa':kappa,'g':1.,'gamma':0.,'direction':'up_projected','Hilbert_dimension':d,
         'complete_relevant_dihedral_Theta_spectrum':True,'blocks':[],'state_results':{}}
    for sign,T in zip([1,-1],Ts):
        Ac=(T.conj().T@G@T).toarray();A=Ac.real
        z,le,ri=eig(A,left=True,right=True,check_finite=False)
        order=np.argsort(z.real)[::-1];z=z[order];le=le[:,order];ri=ri[:,order]
        if sign==1:
            j=np.argmin(abs(z));ss=(T@ri[:,j]).reshape((d,d),order='F')
            ss=ss/np.trace(ss);ss=(ss+ss.conj().T)/2
        block={'Theta_sign':sign,'dimension':len(z),'imaginary_norm':float(np.linalg.norm(Ac.imag)),
               'spectral_gap':float(min(-x.real for x in z if x.real < -1e-9)),
               'leading_eigenvalues':[[float(x.real),float(x.imag)] for x in z[:12]],'states':{}}
        maxres=0
        for j in range(len(z)):
            if j<5:maxres=max(maxres,float(np.linalg.norm(A@ri[:,j]-z[j]*ri[:,j])))
        block['leading_right_residual']=maxres
        for name,rho in states.items():
            v=T.conj().T@vec(rho-ss) if sign==1 else T.conj().T@vec(rho)
            norm=np.linalg.norm(v);item={'sector_norm':float(norm)}
            if norm>1e-10:
                ov=abs(le.conj().T@v)/(np.linalg.norm(le,axis=0)*norm)
                inds=[j for j in range(len(z)) if z[j].real < -1e-9 and ov[j]>1e-8]
                j=inds[0]
                item.update({'visible_rate':float(-z[j].real),'visible_frequency':float(z[j].imag),
                             'visible_normalized_overlap':float(ov[j]),'first_visible_index':int(j)})
            block['states'][name]=item
        out['blocks'].append(block);spectral.append((T,z,le,ri))
        np.savetxt(ROOT/'data'/f'up_spectrum_L{L}_k{kappa}_Theta{sign}.csv',np.c_[z.real,z.imag],
                   delimiter=',',header='real,imag',comments='')
    out['steady_min_eigenvalue']=float(eigvalsh(ss).min())
    out['steady_residual']=float(np.linalg.norm(G@vec(ss)))
    out['steady_excitation_density']=float(sum(b.bit_count()*ss[i,i].real for i,b in enumerate(bs))/L)
    out['H_adjoint_eigen_residual_kappa_over_2']=float(np.linalg.norm(G.conj().T@vec(H.toarray())+kappa/2*vec(H.toarray()))/np.linalg.norm(H.toarray()))
    for name,rho in states.items():
        rate=min(b['states'][name]['visible_rate'] for b in out['blocks'] if 'visible_rate' in b['states'][name])
        dv=rho-ss
        out['state_results'][name]={'rate':rate,'Dtr0':float(abs(eigvalsh(dv)).sum()/2),
                                    'HS20':float(np.vdot(dv,dv).real)}
    if propagate:
        ref='Gibbs'+str(float(beta));names=['allg','Z2cat',ref]
        if tmax is None:tmax=10/kappa
        ts=np.linspace(0,tmax,501);columns=[ts];headers=['t'];curves={}
        for name in names:
            vv=expm_multiply(G,vec(states[name]-ss),start=0,stop=ts[-1],num=len(ts))
            tr=np.array([abs(eigvalsh(x.reshape((d,d),order='F'))).sum()/2 for x in vv])
            hs=np.sum(abs(vv)**2,axis=1);curves[name]=(tr,hs)
            columns.extend([tr,hs]);headers.extend(['Dtr_'+name,'HS2_'+name])
        out['dynamics']={'beta':beta,'final_time':float(ts[-1]),'comparisons':{}}
        for name in ['allg','Z2cat']:
            a,b=curves[name][0],curves[ref][0];cr=np.flatnonzero((a[:-1]>=b[:-1])&(a[1:]<b[1:]))
            tc=None
            if len(cr):
                j=int(cr[0]);tc=float(ts[j]+(ts[j+1]-ts[j])*(a[j]-b[j])/((a[j]-b[j])-(a[j+1]-b[j+1])))
            out['dynamics']['comparisons'][name]={'Dtr_initial_farther':bool(a[0]>b[0]),
                     'Dtr_first_crossing':tc,'Dtr_final_ratio':float(a[-1]/b[-1]),
                     'HS2_initial_farther':bool(curves[name][1][0]>curves[ref][1][0]),
                     'HS2_final_ratio':float(curves[name][1][-1]/curves[ref][1][-1])}
        np.savetxt(ROOT/'data'/f'up_curves_L{L}_k{kappa}_beta{beta}.csv',np.column_stack(columns),delimiter=',',header=','.join(headers),comments='')
    out['elapsed_seconds']=time.monotonic()-start
    (ROOT/'data'/f'up_result_L{L}_k{kappa}.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps({k:v for k,v in out.items() if k!='blocks'},indent=2),flush=True)
    return out

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--L',nargs='+',type=int,default=[6]);p.add_argument('--kappa',nargs='+',type=float,default=[.1,.4,1]);p.add_argument('--propagate',action='store_true');p.add_argument('--beta',type=float,default=1.);p.add_argument('--tmax',type=float);a=p.parse_args()
    for L in a.L:
        for k in a.kappa:calculate(L,k,a.propagate,a.beta,a.tmax)


==> reproducibility/pxp_upward_large/small_size_reference/code/independent_small_pump.py <==
"""Independent complete q=0 small-size spectra for upward projected pumping."""
from pathlib import Path
import sys,json
import numpy as np
import scipy.sparse as sp
from scipy.linalg import eig,eigh,eigvalsh
sys.path.insert(0,str(Path(__file__).resolve().parents[2]/'xxz_spinflip_study/pxp_pureflip'))
from pxp_model import model
sys.path.insert(0,str(Path(__file__).resolve().parent))
from check_pump_algebra import build
ROOT=Path(__file__).resolve().parents[1]
rows=[]
for L in [4,5,6,7,8]:
 b,H,G,Q=model(L,0,0);d=len(b);I=sp.eye(d,format='csr')
 _,_,down,_,_=build(L)
 for a in down:
  c=sp.csr_matrix(a.T);K=c.conj().T@c
  G+=.1*(sp.kron(c.conj(),c)-.5*sp.kron(I,K)-.5*sp.kron(K.T,I))
 A=(Q.conj().T@G@Q).toarray();z,le,ri=eig(A,left=True,right=True)
 order=np.argsort(z.real)[::-1];z=z[order];le=le[:,order];ri=ri[:,order]
 ss=(Q@ri[:,0]).reshape((d,d),order='F');ss/=np.trace(ss);ss=(ss+ss.conj().T)/2
 f=np.zeros((d,d),complex);f[0,0]=1
 e,u=eigh(H.toarray());w=np.exp(-.25*e);s=(u*w)@u.conj().T/w.sum()
 out={'L':L,'d':d,'q0dim':len(z),'zero_eigs':int(np.sum(abs(z)<1e-8)),'ss_min':float(eigvalsh(ss).min()),'states':{}}
 for key,rho in [('allg',f),('Gibbs',s)]:
  v=Q.conj().T@(rho-ss).reshape(-1,order='F');ov=abs(le.conj().T@v)/(np.linalg.norm(v)*np.linalg.norm(le,axis=0))
  vis=[j for j in range(len(z)) if z[j].real < -1e-8 and ov[j]>1e-8]
  j=vis[0];out['states'][key]={'rate':float(-z[j].real),'omega':float(z[j].imag),'overlap':float(ov[j]),'Dtr0':float(abs(eigvalsh(rho-ss)).sum()/2)}
 out['eta_allg_Gibbs']=out['states']['allg']['rate']/out['states']['Gibbs']['rate']
 rows.append(out);print(json.dumps(out),flush=True)
(ROOT/'data/independent_small_upward_spectra.json').write_text(json.dumps(rows,indent=2)+'\n')
# Direct, unconditioned full-space propagation independently checks the L8 pair.
from scipy.sparse.linalg import expm_multiply
ts=np.linspace(0,120,601);curves=[]
for rho in [f,s]:
 vs=expm_multiply(G,(rho-ss).reshape(-1,order='F'),start=0,stop=120,num=len(ts))
 curves.append(np.array([np.sum(abs(eigvalsh(x.reshape((d,d),order='F'))))/2 for x in vs]))
x,y=curves;cr=np.flatnonzero((x[:-1]>=y[:-1])&(x[1:]<y[1:]));cross=[]
for j in cr:cross.append(float(ts[j]+(ts[j+1]-ts[j])*(x[j]-y[j])/((x[j]-y[j])-(x[j+1]-y[j+1]))))
np.savetxt(ROOT/'data/independent_pump_L8_trace.csv',np.column_stack([ts,x,y]),delimiter=',',header='t,D_fast_allg,D_slow_Gibbs_beta025',comments='')
info={'L':L,'crossings':cross,'ratio_t120':float(x[-1]/y[-1]),'maximum_distance_increase':float(max(np.diff(x).max(),np.diff(y).max()))}
(ROOT/'data/independent_pump_L8_trace_summary.json').write_text(json.dumps(info,indent=2)+'\n')
print(json.dumps(info))


==> reproducibility/pxp_upward_large/small_size_reference/code/plot_upward_result.py <==
from pathlib import Path
import json,numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
R=Path(__file__).resolve().parents[1];(R/'figures').mkdir(exist_ok=True)
a=np.genfromtxt(R/'data/up_curves_L8_k0.1_beta1.0.csv',delimiter=',',names=True)
plt.rcParams.update({'font.family':'serif','mathtext.fontset':'stix','font.size':10,'axes.labelsize':11,'legend.fontsize':9})
f,ax=plt.subplots(1,3,figsize=(10.4,3.2));f.subplots_adjust(left=.07,right=.985,bottom=.18,top=.80,wspace=.34)
for i,q in enumerate(ax):q.tick_params(direction='in',top=True,right=True);q.text(-.18,1.06,'('+chr(97+i)+')',transform=q.transAxes,fontweight='bold',fontsize=12)
for key,col,ls,lab in [('Dtr_allg','#176C92','-',r'all-$g$'),('Dtr_Gibbs10','#C55235','--',r'Gibbs, $\beta g=1$')]:
 m=a['t']<=15;ax[0].plot(a['t'][m],a[key][m],color=col,ls=ls,label=lab)
 ax[1].plot(a['t'],np.log10(a[key]),color=col,ls=ls,label=lab)
ax[0].set(xlabel=r'$gt$',ylabel=r'$D_{\rm tr}(t)$',xlim=(0,15),ylim=(0,1.04))
ax[0].legend(frameon=False);ax[0].text(.97,.95,r'$0.98359>0.73898$',transform=ax[0].transAxes,ha='right',va='top',fontsize=9)
ax[0].axvline(6.7095,color='#777777',ls=':',lw=.8);ax[0].text(7,.35,r'$gt_c\simeq6.71$',fontsize=9)
ax[1].set(xlabel=r'$gt$',ylabel=r'$\log_{10} D_{\rm tr}(t)$',xlim=(0,100));ax[1].legend(frameon=False)
Ls=[6,8,10,12];etas=[]
for L in Ls:
 d=json.loads((R/f'data/up_result_L{L}_k0.1.json').read_text());etas.append(d['state_results']['allg']['rate']/d['state_results']['Gibbs1.0']['rate'])
ax[2].plot(Ls,etas,'o-',color='#176C92');ax[2].axhline(1,color='#777777',ls=':',lw=.8)
ax[2].set(xlabel=r'$L$',ylabel=r'$\eta=\Gamma_F/\Gamma_S$',ylim=(.98,1.44),xticks=Ls)
f.suptitle(r'PXP with incoherent upward pumping: $\kappa/g=0.1$, no dephasing',fontsize=12)
f.savefig(R/'figures/upward_pumping_sQME.png',dpi=220,bbox_inches='tight');plt.close(f)


==> reproducibility/pxp_upward_large/small_size_reference/code/pxp_basis.py <==
"""PXP constrained Lindbladian and exact spatial/antiunitary symmetry bases."""
import numpy as np
import scipy.sparse as sp

def model(L,gamma,kappa):
    mask=(1<<L)-1
    rotate=lambda b:((b<<1)&mask)|(b>>(L-1))
    basis=[b for b in range(1<<L) if not(b&rotate(b))]
    ix={b:i for i,b in enumerate(basis)};d=len(basis)
    H=sp.lil_matrix((d,d),dtype=complex); cs=[]
    for j in range(L):
        c=sp.lil_matrix((d,d),dtype=complex)
        for b,i in ix.items():
            bf=b^(1<<j)
            if bf in ix:H[ix[bf],i]+=1
            if b&(1<<j):c[ix[b^(1<<j)],i]=1
        cs.append(c.tocsr())
    H=H.tocsr();I=sp.eye(d,format='csr')
    G=-1j*(sp.kron(I,H,format='csr')-sp.kron(H.T,I,format='csr'))
    if gamma:
        G+=sp.diags(np.array([-gamma*(b^a).bit_count() for a in basis for b in basis],dtype=float),format='csr')
    for c in cs:
        K=c.conj().T@c
        G+=kappa*(sp.kron(c.conj(),c,format='csr')-(sp.kron(I,K,format='csr')+sp.kron(K.T,I,format='csr'))/2)
    perm=np.array([ix[rotate(b)] for b in basis])
    dp=np.array([perm[b]+d*perm[a] for a in range(d) for b in range(d)])
    seen=np.zeros(d*d,bool);rows=[];cols=[];weights=[];col=0
    for k in range(d*d):
        if seen[k]:continue
        orbit=[];j=k
        while not seen[j]:seen[j]=True;orbit.append(j);j=dp[j]
        rows+=orbit;cols +=[col]*len(orbit);weights +=[1/np.sqrt(len(orbit))]*len(orbit);col+=1
    Q=sp.csr_matrix((weights,(rows,cols)),shape=(d*d,col))
    return basis,H,G,Q

def hermitian_dihedral_bases(basis,L):
    """Invariant under translations and reflections, split by Theta=P K.

    K is complex conjugation and P=(-1)^N.  Theta is real-linear on Hermitian
    matrices.  A Hermitian orthonormal basis in each eigenspace yields real
    generator matrices.  Every eigenvalue in each finite block is retained.
    """
    d=len(basis);ix={b:i for i,b in enumerate(basis)};mask=(1<<L)-1
    rotate=lambda b:((b<<1)&mask)|(b>>(L-1))
    reflect=lambda b:int(f'{b:0{L}b}'[::-1],2)
    pr=np.array([ix[rotate(b)] for b in basis]);pf=np.array([ix[reflect(b)] for b in basis])
    rot=np.array([pr[b]+d*pr[a] for a in range(d) for b in range(d)])
    ref=np.array([pf[b]+d*pf[a] for a in range(d) for b in range(d)])
    orbit_of=np.full(d*d,-1,int);orbits=[]
    for k in range(d*d):
        if orbit_of[k]>=0:continue
        orb=set();j=k
        for _ in range(L):orb.add(int(j));orb.add(int(ref[j]));j=rot[j]
        orb=np.array(sorted(orb),int); idx=len(orbits);orbit_of[orb]=idx;orbits.append(orb)
    reps=[o[0] for o in orbits]
    trans=np.array([orbit_of[(k%d)*d+k//d] for k in reps])
    parity=np.array([(-1)**((basis[k%d].bit_count()+basis[k//d].bit_count())%2) for k in reps])
    output=[]
    for wanted in [1,-1]:
        rows=[];cols=[];vals=[];col=0
        for j,orb in enumerate(orbits):
            t=trans[j]
            if t<j:continue
            if t==j:
                if parity[j]!=wanted:continue
                rows.extend(orb);cols.extend([col]*len(orb));vals.extend([1/np.sqrt(len(orb))]*len(orb));col+=1
            else:
                ot=orbits[t];norm=np.sqrt(2*len(orb))
                # Symmetric real dyad combination has Theta parity p;
                # antisymmetric imaginary Hermitian combination has parity -p.
                c1,c2=(1,1) if parity[j]==wanted else (1j,-1j)
                rows.extend(orb);rows.extend(ot);cols.extend([col]*(len(orb)+len(ot)))
                vals.extend([c1/norm]*len(orb));vals.extend([c2/norm]*len(ot));col+=1
        output.append(sp.csr_matrix((vals,(rows,cols)),shape=(d*d,col),dtype=complex))
    return output


==> reproducibility/xxz_endpoint_loss/code/two_boundary_fixedN.py <==
"""Same fixed-N reflection cats under two independent boundary spin losses.
Exact finite-L rate selection, but Dtr(0,G)=1 for both: not strict
'farther initially' Mpemba under the vacuum trace-distance definition.
"""
from pathlib import Path
import itertools,json,time
import numpy as np
import scipy.sparse as sp
from scipy.linalg import eig
from scipy.sparse.linalg import expm_multiply
OUT=Path(__file__).parent

def make(L,N,Delta,kappa):
    bs=[sum(1<<j for j in c) for c in itertools.combinations(range(L),N)]
    ix={x:i for i,x in enumerate(bs)};d=len(bs)
    H=sp.lil_matrix((d,d),dtype=complex)
    for a,x in enumerate(bs):
        H[a,a]=sum(Delta*((x>>j&1)-.5)*((x>>(j+1)&1)-.5) for j in range(L-1))
        for j in range(L-1):
            if (x>>j&1)!=(x>>(j+1)&1):H[ix[x^(3<<j)],a]+=.5
    H=H.tocsr()
    loss=sp.diags([kappa*((x&1)+(x>>(L-1)&1)) for x in bs])
    A=H-.5j*loss
    return bs,H,loss,A

def run(L=8,N=3,Delta=4,kappa=.4,propagate=True):
    blocks={};spec=[];parity_records=[]
    for n in range(1,N+1):
        bs,H,B,A=make(L,n,Delta,kappa);d=len(bs);ix={x:i for i,x in enumerate(bs)}
        ev,le,ri=eig(A.toarray(),left=True,right=True)
        rev=lambda x:int(f'{x:0{L}b}'[::-1],2)
        p=np.array([ix[rev(x)] for x in bs])
        parity=np.sum(ri.conj()*ri[p,:],axis=0).real
        rr={'N':n,'dimension':d,'Gamma':float(-2*ev.imag.max())}
        for s in [1,-1]:
            inds=np.flatnonzero(s*parity>.9);ind=inds[np.argmax(ev[inds].imag)]
            rr[f'Gamma_parity_{s}']=float(-2*ev[ind].imag)
            if n==N:
                wallR=((1<<N)-1)<<(L-N);wallL=(1<<N)-1
                psi=np.zeros(d,complex);psi[ix[wallR]]=1/np.sqrt(2);psi[ix[wallL]]=s/np.sqrt(2)
                l=le[:,ind];r=ri[:,ind]
                coefficient=float(abs(l.conj()@psi)**2*float(np.vdot(r,r).real)/abs(np.vdot(l,r))**2)
                rr[f'cat_{s}_leading_nojump_weight']=coefficient
                rr[f'cat_{s}_eigen_residual']=float(np.linalg.norm(A@r-ev[ind]*r))
        parity_records.append(rr)
        I=sp.eye(d,format='csr')
        K=-1j*(sp.kron(I,H)-sp.kron(H.T,I))-.5*(sp.kron(I,B)+sp.kron(B.T,I))
        blocks[n]=(bs,H,B,A,K)
    dims=[1]+[len(blocks[n][0])**2 for n in range(1,N+1)]
    grid=[[None]*(N+1) for _ in range(N+1)]
    grid[0][0]=sp.csr_matrix((1,1),dtype=complex)
    for n in range(1,N+1):
        grid[n][n]=blocks[n][4]
        parent=blocks[n][0];child=[0] if n==1 else blocks[n-1][0];ix={x:i for i,x in enumerate(child)}
        J=sp.csr_matrix((len(child)**2,len(parent)**2),dtype=complex)
        for j in [0,L-1]:
            r=[];c=[]
            for a,x in enumerate(parent):
                if x>>j&1:r.append(ix[x^(1<<j)]);c.append(a)
            C=sp.csr_matrix((np.full(len(r),np.sqrt(kappa)),(r,c)),shape=(len(child),len(parent)))
            J+=sp.kron(C.conj(),C)
        grid[n-1][n]=J
    G=sp.bmat(grid,format='csr')
    # bmat infers fully empty blocks, diagonal blocks define all sizes.
    ts=np.linspace(0,4000,401);curves=[]
    if propagate:
        bs=blocks[N][0];ix={x:i for i,x in enumerate(bs)};d=len(bs)
        for s in [1,-1]:
            psi=np.zeros(d,complex);psi[ix[((1<<N)-1)<<(L-N)]]=1/np.sqrt(2);psi[ix[(1<<N)-1]]=s/np.sqrt(2)
            v0=np.zeros(sum(dims),complex);v0[-d*d:]=np.outer(psi,psi.conj()).reshape(-1,order='F')
            vv=expm_multiply(G,v0,start=0,stop=ts[-1],num=len(ts))
            # Sum all nonvacuum populations avoids subtracting almost-one vacuum probability.
            tr=np.zeros(sum(dims));offset=1
            for n in range(1,N+1):
                dn=len(blocks[n][0]);tr[offset+np.arange(dn)*(dn+1)]=1;offset+=dn*dn
            curves.append((vv@tr).real)
        np.savetxt(OUT/f'curves_L{L}_N{N}_D{Delta}.csv',np.column_stack([ts,*curves]),delimiter=',',header='t,D_plus,D_minus',comments='')
    record={'L':L,'N':N,'Delta':Delta,'kappa_each_boundary':kappa,'gamma':0,'sectors':parity_records,
      'D0_both':1.,'meaning':'Equal-start strong relaxation acceleration; strict initial-distance-ordered sQME impossible for same fixed N against pure all-down target.'}
    if curves:
        a,b=curves;diff=a-b;idx=np.flatnonzero(diff[1:]*diff[:-1]<0)
        record.update({'Dplus_final':float(a[-1]),'Dminus_final':float(b[-1]),'finite_time_cross_intervals':[[float(ts[j]),float(ts[j+1])] for j in idx],
         'max_Dplus_minus_Dminus':float(diff.max()),'min_Dplus_minus_Dminus':float(diff.min())})
    (OUT/f'result_L{L}_N{N}_D{Delta}.json').write_text(json.dumps(record,indent=2))
    print(json.dumps(record,indent=2),flush=True)
    return record
if __name__=='__main__':
    run()


==> reproducibility/xxz_endpoint_loss/code/xxz_core.py <==
"""Number-sector matrices for actual hard-core atom loss, in units J=1.

The occupation basis contains either one atom or an empty lattice site.
H = 1/2 sum_j (b_j^dagger b_(j+1)+H.c.) + Delta sum_j n_j n_(j+1)
    + Delta/2 (n_1+n_L).
Boundary jumps are sqrt(kappa) b_1 and sqrt(kappa) b_L.
The equivalent XXZ Hamiltonian differs only by -Delta*N plus a constant,
which cancels in every number-diagonal density-matrix block.
"""
import itertools
import scipy.sparse as sp


def make(L,N,Delta,kappa):
    bs=[sum(1<<j for j in c) for c in itertools.combinations(range(L),N)]
    ix={x:i for i,x in enumerate(bs)};d=len(bs)
    H=sp.lil_matrix((d,d),dtype=complex)
    for a,x in enumerate(bs):
        H[a,a]=Delta*sum((x>>j&1)*(x>>(j+1)&1) for j in range(L-1))+Delta/2*((x&1)+(x>>(L-1)&1))
        for j in range(L-1):
            if (x>>j&1)!=(x>>(j+1)&1):H[ix[x^(3<<j)],a]+=.5
    H=H.tocsr()
    loss=sp.diags([kappa*((x&1)+(x>>(L-1)&1)) for x in bs])
    A=H-.5j*loss
    return bs,H,loss,A


==> reproducibility/xxz_endpoint_loss/validation/code/reproduce_dynamics.py <==
"""Central reflection cats, same fixed N=3, complete unconditional evolution.
F is a coherent + cat; S is its dephased mixture of reflected product
clusters. Same Fock populations, same N, same mean energy. Hilbert-Schmidt
initial distance orders them; vacuum trace distance cannot order them.
"""
from pathlib import Path
import json
import numpy as np
import scipy.sparse as sp
from scipy.sparse.linalg import expm_multiply
from two_boundary_fixedN import make
OUT=Path(__file__).resolve().parents[1]/'data'

def run(shift=2,L=8,N=3,Delta=4,kappa=.4,tmax=6000,nt=1201,tag_suffix=''):
    blocks={n:make(L,n,Delta,kappa) for n in range(1,N+1)}
    dims=[1]+[len(blocks[n][0])**2 for n in range(1,N+1)]
    grid=[[None]*(N+1) for _ in range(N+1)];grid[0][0]=sp.csr_matrix((1,1),dtype=complex)
    for n in range(1,N+1):
        bs,H,B,A=blocks[n];d=len(bs);I=sp.eye(d,format='csr')
        grid[n][n]=-1j*(sp.kron(I,H)-sp.kron(H.T,I))-.5*(sp.kron(I,B)+sp.kron(B.T,I))
        child=[0] if n==1 else blocks[n-1][0];ix={x:i for i,x in enumerate(child)}
        J=sp.csr_matrix((len(child)**2,d*d),dtype=complex)
        for j in [0,L-1]:
            r=[];c=[]
            for a,x in enumerate(bs):
                if x>>j&1:r.append(ix[x^(1<<j)]);c.append(a)
            C=sp.csr_matrix((np.full(len(r),np.sqrt(kappa)),(r,c)),shape=(len(child),d))
            J+=sp.kron(C.conj(),C)
        grid[n-1][n]=J
    G=sp.bmat(grid,format='csr')
    bs,H,_,_=blocks[N];ix={x:i for i,x in enumerate(bs)};d=len(bs)
    x=((1<<N)-1)<<shift;y=int(f'{x:0{L}b}'[::-1],2)
    a=np.zeros(d,complex);a[ix[x]]=1;b=np.zeros(d,complex);b[ix[y]]=1
    f=(a+b)/np.sqrt(2);RF=np.outer(f,f.conj());RS=.5*np.outer(a,a.conj())+.5*np.outer(b,b.conj())
    v0=np.zeros((sum(dims),2),complex);v0[-d*d:,0]=RF.reshape(-1,order='F');v0[-d*d:,1]=RS.reshape(-1,order='F')
    tr=np.zeros(sum(dims));offset=1
    for n in range(1,N+1):
        dn=len(blocks[n][0]);tr[offset+np.arange(dn)*(dn+1)]=1;offset+=dn*dn
    ts=np.linspace(0,tmax,nt)
    vv=expm_multiply(G,v0,start=0,stop=tmax,num=nt)
    Dtr=np.einsum('tds,d->ts',vv,tr).real
    trace_error=float(np.max(abs(vv[:,0,:]+Dtr-1)))
    vv[:,0,:]-=1
    HS2=np.sum(abs(vv)**2,axis=1)
    deltaHS=HS2[:,0]-HS2[:,1];idx=np.flatnonzero((deltaHS[1:]<0)&(deltaHS[:-1]>=0))
    crosses=[]
    for j in idx:
        alpha=deltaHS[j]/(deltaHS[j]-deltaHS[j+1]);crosses.append(float(ts[j]+alpha*(ts[j+1]-ts[j])))
    result={'L':L,'N':N,'Sz_total':N-L/2,'Delta':Delta,'kappa_per_end':kappa,'gamma':0,
      'product_basis_states_decimal':[x,y],'product_basis_states_binary':[f'{x:0{L}b}',f'{y:0{L}b}'],
      'initial_energy_F':float(np.trace(RF@H.toarray()).real),'initial_energy_S':float(np.trace(RS@H.toarray()).real),
      'initial_HS_squared_F':float(HS2[0,0]),'initial_HS_squared_S':float(HS2[0,1]),
      'initial_trace_distances':Dtr[0,:].tolist(),
      'HS_squared_cross_times_linear_interpolation':crosses,
      'maximum_sampled_HS_squared_increase_F':float(np.diff(HS2[:,0]).max()),
      'maximum_sampled_HS_squared_increase_S':float(np.diff(HS2[:,1]).max()),
      'maximum_sampled_trace_increase':float(np.diff(Dtr,axis=0).max()),'trace_error':trace_error,
      'final_HS_squared_ratio':float(HS2[-1,0]/HS2[-1,1]),'final_trace_distance_ratio':float(Dtr[-1,0]/Dtr[-1,1]),
      'scope':'Complete number-sector CPTP cascade, no no-jump conditioning. HS^2 strong QME candidate; strict trace-distance initial ordering absent.'}
    tag=f'L{L}_N{N}_D{Delta}_shift{shift}'+tag_suffix
    np.savetxt(OUT/f'central_cat_curves_{tag}.csv',np.column_stack([ts,Dtr,HS2]),delimiter=',',header='t,Dtr_F,Dtr_S,HS2_F,HS2_S',comments='')
    (OUT/f'central_cat_result_{tag}.json').write_text(json.dumps(result,indent=2))
    print(json.dumps(result,indent=2),flush=True)
    return result
if __name__=='__main__':
    run()


==> reproducibility/xxz_endpoint_loss/validation/code/xxz_sector_tools.py <==
"""XXZ double-boundary lowering: exact sector spectra or explicitly truncated bands.
All energies relative to the polarized vacuum; J=1, Delta=4, kappa=.4.
gamma = kappa * <n_1+n_L> is used rather than subtraction of tiny Im(E).
"""
from pathlib import Path
import itertools,json,time,argparse,gc
import numpy as np
import scipy.sparse as sp
from scipy.linalg import eig
from scipy.sparse.linalg import eigs

ROOT=Path(__file__).resolve().parents[1]; OUT=ROOT/"data"
def reflect(x,L):
    return int(f"{x:0{L}b}"[::-1],2)

def nonnegative_compositions(total,k):
    for cuts in itertools.combinations(range(total+k-1),k-1):
        pp=(-1,)+cuts+(total+k-1,)
        yield tuple(pp[i+1]-pp[i]-1 for i in range(k))

def make_basis(L,N,cutoff=None):
    if cutoff is None:
        return [sum(1<<j for j in c) for c in itertools.combinations(range(L),N)]
    states=[]
    for k in range(1,min(N,L-N+1,cutoff)+1):
        for cuts in itertools.combinations(range(1,N),k-1):
            pp=(0,)+cuts+(N,)
            runs=[pp[i+1]-pp[i] for i in range(k)]
            for extra in nonnegative_compositions(L-N-k+1,k+1):
                pos=extra[0];x=0
                for j,length in enumerate(runs):
                    x|=((1<<length)-1)<<pos
                    pos+=length+(1+extra[j+1] if j<k-1 else 0)
                states.append(x)
    return sorted(states)

def build(L,N,cutoff=None,Delta=4,kappa=.4):
    bs=make_basis(L,N,cutoff);ix={x:i for i,x in enumerate(bs)};d=len(bs)
    rr=[];cc=[];vv=[];loss=np.empty(d)
    bondmask=(1<<(L-1))-1
    for i,x in enumerate(bs):
        dw=((x^(x>>1))&bondmask).bit_count()
        loss[i]=kappa*((x&1)+(x>>(L-1)&1))
        rr.append(i);cc.append(i);vv.append(-Delta*dw/2-.5j*loss[i])
        for j in range(L-1):
            if (x>>j&1)!=(x>>(j+1)&1):
                b=x^(3<<j)
                if b in ix:rr.append(ix[b]);cc.append(i);vv.append(.5)
    H=sp.csr_matrix((vv,(rr,cc)),shape=(d,d))
    Qs={}
    for p in [1,-1]:
        rr=[];cc=[];vv=[];col=0
        for i,x in enumerate(bs):
            j=ix[reflect(x,L)]
            if i>j:continue
            if i==j:
                if p==1:rr.append(i);cc.append(col);vv.append(1.);col+=1
            else:
                rr.extend([i,j]);cc.extend([col,col]);vv.extend([2**-.5,p*2**-.5]);col+=1
        Qs[p]=sp.csr_matrix((vv,(rr,cc)),shape=(d,col))
    return bs,H,loss,Qs

def leading(L,N,mode="full",cutoff=None):
    start=time.time()
    bs,H,loss,Qs=build(L,N,cutoff)
    record={"L":L,"N":N,"Delta":4.,"kappa":.4,"mode":mode,
            "cluster_cutoff":cutoff,"dimension":len(bs),"parities":{}}
    for p,Q in Qs.items():
        A=(Q.T@H@Q).tocsc()
        if A.shape[0]==0:continue
        if mode=="full" or A.shape[0]<90:
            ev,v=eig(A.toarray())
            scope="all eigenvalues in this parity block"
        else:
            ev,v=eigs(A,k=min(L-N+7,A.shape[0]-2),sigma=-np.sqrt(15)+1e-9j,
                      which="LM",tol=1e-11,maxiter=5000)
            scope="shift-invert candidates near the one-droplet band ONLY"
        rates=[]
        for j in range(len(ev)):
            u=Q@v[:,j];u/=np.linalg.norm(u)
            rates.append(float(np.vdot(u,loss*u).real))
        jj=int(np.argmin(rates));u=Q@v[:,jj];u/=np.linalg.norm(u)
        residual=float(np.linalg.norm(H@u-ev[jj]*u))
        a=(L-N)//2
        if a==L-N-a:a-=1
        b=L-N-a
        ix={x:i for i,x in enumerate(bs)}
        psi=np.zeros(len(bs),complex)
        if a>=0:
            psi[ix[((1<<N)-1)<<a]]=2**-.5
            psi[ix[((1<<N)-1)<<b]]=p*2**-.5
        bio=u@u
        weight=float(abs(u@psi)**2/abs(bio)**2)
        name=f"L{L}_N{N}_p{p}_cut{cutoff}_{mode}"
        np.savez_compressed(OUT/(name+".npz"),basis=np.array(bs,dtype=np.int64),vector=u,
                            energy=ev[jj],rate=rates[jj])
        np.savetxt(OUT/(name+"_spectrum.csv"),
                   np.column_stack([ev.real,ev.imag,rates]),delimiter=",",
                   header="Re_E_relative_vac,Im_E,positive_boundary_rate",comments="")
        record["parities"][str(p)]={
            "dimension":A.shape[0],"eigenvalues_computed":len(ev),"scope":scope,
            "rate":rates[jj],"energy":[float(ev[jj].real),float(ev[jj].imag)],
            "rate_from_ImE":float(-2*ev[jj].imag),"residual":residual,
            "central_cat_left_weight":weight,"right_bionorm_abs":float(abs(bio)),
            "vector_file":name+".npz"}
        del A,ev,v,Q,u;gc.collect()
    record["seconds"]=time.time()-start
    target=OUT/f"record_L{L}_N{N}_cut{cutoff}_{mode}.json"
    target.write_text(json.dumps(record,indent=2))
    print(json.dumps(record),flush=True)
    return record

def feed(parent,child):
    a=np.load(OUT/parent["vector_file"]);b=np.load(OUT/child["vector_file"])
    pb=a["basis"];pu=a["vector"];cb=b["basis"];cu=b["vector"];ix={int(x):i for i,x in enumerate(cb)}
    L=max(int(x).bit_length() for x in pb)
    # Physical L is read from the filename: rightmost bits can be zero.
    import re
    L=int(re.search(r"L(\d+)_",parent["vector_file"]).group(1))
    out=[]
    for site in [0,L-1]:
        daughter=np.zeros(len(cb),complex)
        for i,x in enumerate(pb):
            x=int(x)
            if x>>site&1 and (x^(1<<site)) in ix:
                daughter[ix[x^(1<<site)]]+=np.sqrt(.4)*pu[i]
        amp=cu@daughter/(cu@cu)
        out.append({"site":site,"amp2":float(abs(amp)**2)})
    return out

if __name__=="__main__":
    p=argparse.ArgumentParser();p.add_argument("--L",type=int,required=True)
    p.add_argument("--N",type=int,nargs="+",required=True)
    p.add_argument("--mode",choices=["full","band"],default="full")
    p.add_argument("--cutoff",type=int,default=None)
    args=p.parse_args()
    rows=[]
    for n in args.N:rows.append(leading(args.L,n,args.mode,args.cutoff))
    (OUT/f"scan_L{args.L}_cut{args.cutoff}_{args.mode}.json").write_text(json.dumps(rows,indent=2))


